Minor merger-induced cold fronts in Abell 2142 and RXJ1720.1+2638

We present evidence for the existence of substructure in the "relaxed appearing" cold front clusters Abell 2142 and RXJ1720.1+2638. The detection of these substructures was made possible by comprehensive multi-object optical spectroscopy obtained with the Hectospec and DEep Imaging Multi-Object Spectrograph instruments on the 6.5m MMT and 10m Keck II telescope, respectively. These observations produced 956 and 400 spectroscopically confirmed cluster members within a projected radius of 3Mpc from the centers of Abell 2142 and RXJ1720.1+2638, respectively. The substructure manifests itself as local peaks in the spatial distribution of member galaxies and also as regions of localized velocity substructure. For both Abell 2142 and RXJ1720.1+2638, we identify group-scale substructures which, when considering the morphology of the cold fronts and the time since pericentric passage of a perturber estimated from the cold front radii, could plausibly have perturbed the cluster cores and generated the cold fronts observed in Chandra images. The results presented here are consistent with cold fronts being the result of merger activity and with cold fronts in relaxed appearing clusters being due to minor merger activity.

==> anc/tab3.txt <==
%auto-ignore
Title: Minor merger-induced cold fronts in Abell~2142 and RXJ1720.1+2638
Authors: Owers M.S., Nulsen P.E.J., Couch W.J.
Table: Redshifts for A2142.
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1- 10 F10.6  deg     R.A.    Right Ascention (J2000)
  13- 23 F11.6  deg     decl.   Declination (J2000)
  26- 35 F10.2  km/s    cz      Redshift
  38- 44 F7.2   km/s    czerr   Redshift Uncertainty
  47- 69 A23    ---     source  Redshift source
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
239.036453    27.235901    57055.78    18.59            MMT/Hectospec
239.042587    27.177689    28939.35    30.64            MMT/Hectospec
239.045349    27.174765    28811.72    56.53            MMT/Hectospec
239.048401    27.247974    96294.95    58.26            MMT/Hectospec
239.049500    27.187420    24531.00    48.49            MMT/Hectospec
239.053802    27.157728    86498.82    35.92            MMT/Hectospec
239.055679    27.257549    33359.37    35.87            MMT/Hectospec
239.062576    27.132755    97387.20    21.20            MMT/Hectospec
239.078674    27.185207    67723.70    27.55            MMT/Hectospec
239.079071    27.307705    26771.70    19.48            MMT/Hectospec
239.080704    27.278431    28326.22    16.39            MMT/Hectospec
239.083023    27.334797    19949.58    16.29            MMT/Hectospec
239.084534    27.414289    87182.24    15.82            MMT/Hectospec
239.087097    27.285311    85352.16    26.47            MMT/Hectospec
239.090759    27.088223    28055.60    23.54            MMT/Hectospec
239.090759    27.217211    26454.84    19.77            MMT/Hectospec
239.090866    27.429289    26598.78    49.40            MMT/Hectospec
239.091827    27.268650   166589.91    51.84            MMT/Hectospec
239.092484    27.079033    46203.99    28.51            MMT/Hectospec
239.092773    27.456169    37535.38    23.60            MMT/Hectospec
239.095139    27.026234    24427.32    19.50            MMT/Hectospec
239.095306    27.182575    57036.39    21.46            MMT/Hectospec
239.095627    27.157509    28129.61    16.70            MMT/Hectospec
239.096970    27.394695    37265.25    28.97            MMT/Hectospec
239.098618    27.299299    28493.67    52.09            MMT/Hectospec
239.099060    26.999628    27124.83    17.20            MMT/Hectospec
239.100494    27.295023    28672.58    19.10            MMT/Hectospec
239.101898    27.311916     9951.32    16.65            MMT/Hectospec
239.103317    27.470222    37448.81    22.81            MMT/Hectospec
239.104248    27.466351    12351.02    27.92            MMT/Hectospec
239.104599    27.150436    46423.12    30.67            MMT/Hectospec
239.106277    27.047997    25347.24    26.49            MMT/Hectospec
239.106857    27.129747    46354.47    26.27            MMT/Hectospec
239.107162    27.390587    37317.44    31.58            MMT/Hectospec
239.107452    27.180658    24779.06    28.36            MMT/Hectospec
239.108185    27.248945    24712.17    20.14            MMT/Hectospec
239.109528    27.069283    24494.20    25.18            MMT/Hectospec
239.109924    27.086115    28507.42    15.83                     SDSS
239.114075    27.278467    26608.94    19.59            MMT/Hectospec
239.114365    27.161934    26382.77    21.22            MMT/Hectospec
239.119797    27.441601    28028.89    28.83            MMT/Hectospec
239.120316    27.322332    27520.79    42.32            MMT/Hectospec
239.120758    27.488361    25788.51    44.71                     SDSS
239.122131    27.168285    28417.23    18.06            MMT/Hectospec
239.122208    27.040829    40617.82    32.06            MMT/Hectospec
239.124710    27.192873    28164.52    16.11            MMT/Hectospec
239.127335    27.366386    25781.71    36.90            MMT/Hectospec
239.128494    27.301067    86904.29    22.12            MMT/Hectospec
239.132172    27.189301    28950.83    23.44            MMT/Hectospec
239.133286    26.999731   101092.31    33.52            MMT/Hectospec
239.133514    26.978909    38700.30    27.81            MMT/Hectospec
239.133667    27.334316    37299.62    20.90            MMT/Hectospec
239.134460    27.064899    26803.08    18.24            MMT/Hectospec
239.134872    26.991648    92953.04    18.71            MMT/Hectospec
239.135147    27.173445    28306.01    21.50            MMT/Hectospec
239.135300    27.086641    45939.77    20.35            MMT/Hectospec
239.135666    27.175009    25160.96    33.23            MMT/Hectospec
239.138641    27.170839    28332.85    18.74            MMT/Hectospec
239.138687    27.244600    28097.08    15.93            MMT/Hectospec
239.139877    27.230986    24886.84    20.29            MMT/Hectospec
239.140350    27.314959    27968.84    20.31            MMT/Hectospec
239.141907    26.972559    64127.05    22.15            MMT/Hectospec
239.142944    27.321049    64314.17    37.06            MMT/Hectospec
239.142944    27.515173    12402.79    31.45            MMT/Hectospec
239.144562    27.257708    67972.06    23.00            MMT/Hectospec
239.147018    27.364155    85090.14    23.63            MMT/Hectospec
239.147293    27.001740    25291.58    26.14            MMT/Hectospec
239.147369    27.315331    69629.59    32.90            MMT/Hectospec
239.147598    27.229233    25840.04    27.55            MMT/Hectospec
239.147675    27.372942     9584.69    38.09            MMT/Hectospec
239.147873    27.416988    25950.65    25.77            MMT/Hectospec
239.149109    27.398037    64486.01    35.71            MMT/Hectospec
239.150879    26.996105    27727.58    16.54            MMT/Hectospec
239.151184    27.436514    26356.05    36.36            MMT/Hectospec
239.152634    27.033289    25342.25    22.35            MMT/Hectospec
239.153824    27.486654    12461.14    52.31                     SDSS
239.154190    27.286858    85177.22    34.36            MMT/Hectospec
239.154434    27.011913    27316.38    24.82            MMT/Hectospec
239.154633    27.138149    25382.42    27.51            MMT/Hectospec
239.159485    27.213280    46212.72    42.97            MMT/Hectospec
239.159515    27.221588    67339.11    16.64            MMT/Hectospec
239.160843    27.521692    26764.04    21.71            MMT/Hectospec
239.162186    27.228241    26539.99    47.70            MMT/Hectospec
239.162262    26.988050    44237.93    20.53            MMT/Hectospec
239.162643    27.298088    26815.26    21.91            MMT/Hectospec
239.163254    27.333780    28212.23    33.20            MMT/Hectospec
239.166031    27.553110    26940.97    49.34                     SDSS
239.166656    26.994541    27811.33    32.19            MMT/Hectospec
239.166763    27.128002    25976.95    34.20            MMT/Hectospec
239.167068    27.431816    26165.42    25.02            MMT/Hectospec
239.169128    27.313175    45905.00    27.76            MMT/Hectospec
239.169540    27.069862    26964.12    24.80            MMT/Hectospec
239.170502    27.327948    37919.27    26.50            MMT/Hectospec
239.171417    27.226772    28516.61    15.88            MMT/Hectospec
239.171875    27.469566    25849.55    40.45            MMT/Hectospec
239.173462    26.908848    35531.15    30.05            MMT/Hectospec
239.173553    27.388945    26520.83    64.15            MMT/Hectospec
239.174301    27.065216    27842.24    16.00            MMT/Hectospec
239.174515    27.274614    28917.99    16.43            MMT/Hectospec
239.174530    26.965986    27640.16    23.85            MMT/Hectospec
239.174911    27.565105    86670.98    30.70            MMT/Hectospec
239.174988    26.967342    27788.66    12.16                     SDSS
239.175873    27.056232    27601.83    29.62            MMT/Hectospec
239.175980    27.322001    85195.96     9.33            MMT/Hectospec
239.175980    27.322001   105995.00   300.00            MMT/Hectospec
239.176010    27.195219    28269.39    20.57            MMT/Hectospec
239.176849    27.444630    27052.92    26.39            MMT/Hectospec
239.177460    27.055952    27099.96    21.23            MMT/Hectospec
239.177704    26.905994    24739.60    19.49            MMT/Hectospec
239.178177    27.137966    26536.24    37.62            MMT/Hectospec
239.178909    27.324520    50204.91    27.24            MMT/Hectospec
239.178955    27.556799    26618.69    49.33                     SDSS
239.181427    27.332344    49891.52    22.60            MMT/Hectospec
239.181442    27.038197    25210.86    30.06            MMT/Hectospec
239.182114    26.982220    26662.69    21.85            MMT/Hectospec
239.182831    27.327419    26041.67    26.72            MMT/Hectospec
239.183136    26.968542    25080.00    29.05            MMT/Hectospec
239.183731    26.965647    25099.68    23.23            MMT/Hectospec
239.183945    27.183619    28595.19    23.06            MMT/Hectospec
239.185364    27.089397    25025.65    16.60            MMT/Hectospec
239.185547    27.028086    26189.60    29.19            MMT/Hectospec
239.186630    27.337059    25958.23    16.02            MMT/Hectospec
239.186890    27.007233   120163.63    22.08            MMT/Hectospec
239.187469    27.307186    65814.36    47.63            MMT/Hectospec
239.187881    27.562757   101484.53    26.92            MMT/Hectospec
239.187927    26.940599    27707.11    22.65            MMT/Hectospec
239.189392    27.036125    85444.22    32.84            MMT/Hectospec
239.189758    27.293377    26184.89    20.40            MMT/Hectospec
239.190659    27.419222    24985.86    28.43            MMT/Hectospec
239.191162    27.407930    45709.49    36.73            MMT/Hectospec
239.192734    27.004297    25550.39    29.54            MMT/Hectospec
239.192856    27.007309    27746.01    20.29            MMT/Hectospec
239.193878    27.563828    84678.01    28.97            MMT/Hectospec
239.194870    27.213297    19964.20    16.65            MMT/Hectospec
239.195312    27.154856    25675.21    20.13            MMT/Hectospec
239.195343    26.928761    21780.15    16.27            MMT/Hectospec
239.195724    27.520555    26162.92    51.95                     SDSS
239.198425    27.518837   219617.69    22.55            MMT/Hectospec
239.198532    27.533297    26335.87    24.28            MMT/Hectospec
239.199722    27.573193    45433.08    15.61            MMT/Hectospec
239.199921    27.145519    40864.47    27.40            MMT/Hectospec
239.201599    27.135033    27748.90    25.65            MMT/Hectospec
239.201874    27.283106    26319.46    22.54            MMT/Hectospec
239.202316    27.589962    27226.27    25.79            MMT/Hectospec
239.204086    27.286955    28554.25    18.64            MMT/Hectospec
239.204086    27.490498    25893.83    40.41                     SDSS
239.205292    27.270967   168682.15    20.70            MMT/Hectospec
239.207657    27.335592    25093.95    21.49            MMT/Hectospec
239.209366    27.494322    26938.99    21.31            MMT/Hectospec
239.209488    26.950823    49296.55    16.78            MMT/Hectospec
239.209488    26.966267   119962.75    23.58            MMT/Hectospec
239.210434    27.134789    85454.89    16.87            MMT/Hectospec
239.211395    27.147900   167126.70    28.89            MMT/Hectospec
239.211975    27.118864   101516.93    27.34            MMT/Hectospec
239.212280    27.011673    25108.19    20.93            MMT/Hectospec
239.212372    27.528442    37574.80    20.27            MMT/Hectospec
239.212540    27.487207    26326.93    20.10            MMT/Hectospec
239.212540    27.505781    25657.03    34.39            MMT/Hectospec
239.213226    27.455986    26324.71    38.81            MMT/Hectospec
239.215103    27.040636    64157.18    14.80            MMT/Hectospec
239.215317    27.130753   101879.08    54.99                     SDSS
239.216446    27.456642    32322.43    42.71                     SDSS
239.217560    27.586092    46584.88    26.11            MMT/Hectospec
239.218399    27.597544    27026.74    45.54                     SDSS
239.219360    26.941462    25147.65    22.14            MMT/Hectospec
239.219925    27.253439    26649.63    24.07            MMT/Hectospec
239.222687    26.941679    52909.51    16.43            MMT/Hectospec
239.223145    27.147039    27781.77    16.41            MMT/Hectospec
239.223541    27.145361    63934.87    28.51            MMT/Hectospec
239.223618    26.884764    37057.65    43.50                     SDSS
239.223633    27.477724    45581.35    53.32                     SDSS
239.224014    26.981756    24693.72    27.15            MMT/Hectospec
239.224091    27.436092    26446.47    26.67            MMT/Hectospec
239.224152    27.074694    32797.74    15.82            MMT/Hectospec
239.224258    27.202728    64230.07    20.56            MMT/Hectospec
239.224335    27.263968    45860.75    52.57                     SDSS
239.226456    27.159998   102495.43    19.86            MMT/Hectospec
239.227493    27.480047    62476.48    32.97            MMT/Hectospec
239.227890    27.150019    27778.30    19.52            MMT/Hectospec
239.228653    27.084852    30923.26    42.96            MMT/Hectospec
239.229263    27.602961    45495.03    32.00            MMT/Hectospec
239.229324    27.240707    28013.06    20.94            MMT/Hectospec
239.229874    27.214144    27608.33    22.90            MMT/Hectospec
239.230301    27.450884    26316.10    51.56            MMT/Hectospec
239.230774    27.562565    26212.54    54.92                     SDSS
239.231323    27.308920   101752.85    31.36            MMT/Hectospec
239.232086    27.333447    25905.24    21.05            MMT/Hectospec
239.232422    26.926277    25083.11    25.04            MMT/Hectospec
239.233429    27.109442    26256.81    27.18            MMT/Hectospec
239.234879    27.435019    40722.05    25.61            MMT/Hectospec
239.235947    27.052639    27584.69    40.34            MMT/Hectospec
239.236053    27.150463    26512.27    38.82            MMT/Hectospec
239.236893    27.553255    25657.86    28.38            MMT/Hectospec
239.237411    27.049681    27615.22    19.94            MMT/Hectospec
239.237885    27.067852    32961.54    16.35            MMT/Hectospec
239.238251    27.483858    64360.11    26.69            MMT/Hectospec
239.239975    27.379595    26588.14    24.51            MMT/Hectospec
239.242630    27.030514    92970.60    27.30            MMT/Hectospec
239.243469    27.487814    26317.91    30.45            MMT/Hectospec
239.243942    27.424450    26823.79    40.92            MMT/Hectospec
239.244247    27.534456    24623.91    16.29            MMT/Hectospec
239.244568    27.507664    26931.43    38.20            MMT/Hectospec
239.244812    26.997103   127908.45    36.31            MMT/Hectospec
239.244843    27.262480    28329.13    18.86            MMT/Hectospec
239.245728    26.977577    27011.93    23.33            MMT/Hectospec
239.245895    27.556997    26670.52    26.57            MMT/Hectospec
239.246277    27.329588    28291.60    35.96            MMT/Hectospec
239.247574    27.405838    26527.14    38.63            MMT/Hectospec
239.247925    27.200300    44593.84    16.56            MMT/Hectospec
239.248383    27.031839    27301.85    67.82            MMT/Hectospec
239.248581    27.091652    27209.51    19.34            MMT/Hectospec
239.248703    27.041714    44488.57    16.94            MMT/Hectospec
239.248993    26.851820    25341.34    16.52            MMT/Hectospec
239.252167    27.517485    24656.07    33.60                     SDSS
239.252930    27.598961    97215.34    22.66            MMT/Hectospec
239.253098    27.035105    27650.58    20.23            MMT/Hectospec
239.253220    27.094145    97391.45    35.12            MMT/Hectospec
239.254761    26.905300    21632.72    16.16            MMT/Hectospec
239.257034    26.887161    19655.14    17.59            MMT/Hectospec
239.257095    26.980709    26011.38    19.98            MMT/Hectospec
239.258667    26.936384    37109.25    41.37            MMT/Hectospec
239.262497    27.451792    26688.91    28.08            MMT/Hectospec
239.263962    27.488678    25745.86    21.08            MMT/Hectospec
239.264053    27.303625    28247.24    22.39            MMT/Hectospec
239.264633    26.928606    93038.54    31.15            MMT/Hectospec
239.266495    27.340675    26437.28    23.53            MMT/Hectospec
239.266571    26.938192   198729.41    19.29            MMT/Hectospec
239.266769    27.421211    27364.50    22.77            MMT/Hectospec
239.267593    27.054363   109360.25    26.06            MMT/Hectospec
239.268173    27.349194    27168.75    37.91            MMT/Hectospec
239.269165    27.351395    44592.38    29.20            MMT/Hectospec
239.269714    27.303450    44774.90    16.09            MMT/Hectospec
239.269852    27.468328    26828.57    18.82            MMT/Hectospec
239.269989    26.890015     6532.41    26.56            MMT/Hectospec
239.271667    26.890961    27320.02    20.09            MMT/Hectospec
239.271774    27.420973    46699.27    53.89                     SDSS
239.272232    27.351925    26007.75    23.99            MMT/Hectospec
239.274063    27.460419    26097.60    40.78                     SDSS
239.276123    26.990717    26625.34    56.91            MMT/Hectospec
239.276550    27.567604    28719.18    16.02            MMT/Hectospec
239.276840    27.233744    27826.91    19.84            MMT/Hectospec
239.277267    27.119299    20307.19    64.04                     SDSS
239.279816    26.989475    25585.82    19.38            MMT/Hectospec
239.280426    27.304138    32370.84    30.78            MMT/Hectospec
239.280777    27.465956    26714.58    45.59            MMT/Hectospec
239.281662    27.495058    46387.64    18.13            MMT/Hectospec
239.281845    27.356041    26853.49    27.61            MMT/Hectospec
239.282120    27.498953    26793.92    47.92                     SDSS
239.282394    27.519394    83937.38    52.15            MMT/Hectospec
239.283157    27.539557    27297.78    42.19                     SDSS
239.283798    27.501177    37309.47    50.56                     SDSS
239.284302    27.434633    28859.80    69.28            MMT/Hectospec
239.284546    27.556223    26949.37    23.05            MMT/Hectospec
239.284668    26.889187    68337.58    44.17            MMT/Hectospec
239.285706    27.512131    26914.04    26.01            MMT/Hectospec
239.285858    27.249752    85123.41    35.94            MMT/Hectospec
239.286530    27.546740    29100.33    28.52            MMT/Hectospec
239.286743    27.588528    37161.07    64.51                     SDSS
239.286926    27.387510    27970.71    18.50            MMT/Hectospec
239.287170    27.588705    37422.17    32.07            MMT/Hectospec
239.287476    27.471220    46861.80    28.45            MMT/Hectospec
239.287857    27.578260    27102.19    25.96            MMT/Hectospec
239.288879    27.151472    27744.04    22.59            MMT/Hectospec
239.289536    27.046919    30861.02    27.40            MMT/Hectospec
239.290298    26.854492    44434.39    24.79            MMT/Hectospec
239.290512    26.950701    56658.09    15.81            MMT/Hectospec
239.290741    27.430538    27334.88    18.68            MMT/Hectospec
239.290894    27.386530    29499.75    20.02            MMT/Hectospec
239.292191    27.395061     9325.33    16.40            MMT/Hectospec
239.293625    27.514019    27590.53    49.16                     SDSS
239.294586    27.007248    29058.67    16.47            MMT/Hectospec
239.298309    27.117329    29252.83    16.43            MMT/Hectospec
239.298538    27.597528    37301.45    29.59            MMT/Hectospec
239.298737    27.185595   131246.86    22.12            MMT/Hectospec
239.299927    27.469542    27781.78    25.24            MMT/Hectospec
239.299973    27.519003     9836.97    17.00            MMT/Hectospec
239.300140    26.888792    92838.44    29.29            MMT/Hectospec
239.300385    26.952402    26794.71    20.88            MMT/Hectospec
239.301254    27.240803    29185.50    15.93            MMT/Hectospec
239.301910    27.474009    27654.73    20.55            MMT/Hectospec
239.302307    27.146671    20494.59    31.36            MMT/Hectospec
239.302597    27.344725    27351.64    21.06            MMT/Hectospec
239.302979    27.031317   166076.92    25.75            MMT/Hectospec
239.303619    27.594698    26959.71    26.85            MMT/Hectospec
239.303833    26.905550    87770.34    20.19            MMT/Hectospec
239.304337    27.509907   144502.67    59.91                     SDSS
239.304626    27.179482   130928.92    31.87            MMT/Hectospec
239.304993    27.539530    54429.59    35.55            MMT/Hectospec
239.305191    27.482801    26279.18    53.63                     SDSS
239.306274    27.395737    28172.22    21.61            MMT/Hectospec
239.306671    27.257986    26061.12    22.27            MMT/Hectospec
239.308029    27.028158    27667.58    38.75            MMT/Hectospec
239.308533    27.556662    45574.22    15.76            MMT/Hectospec
239.308670    27.612505    26809.38    28.29            MMT/Hectospec
239.308914    27.268888    28744.64    23.03            MMT/Hectospec
239.310059    27.284779    25297.32    20.27            MMT/Hectospec
239.310287    26.853706    68504.99    27.44            MMT/Hectospec
239.310928    27.268978    28747.86    23.06            MMT/Hectospec
239.311020    27.652426    26533.15    26.80            MMT/Hectospec
239.311356    27.631355    45525.87    22.49            MMT/Hectospec
239.313019    27.546394    27630.88    37.09            MMT/Hectospec
239.313583    27.628389    26295.26    23.91            MMT/Hectospec
239.316254    27.061792    20088.92    19.74            MMT/Hectospec
239.316879    26.859219    68132.89    18.23            MMT/Hectospec
239.316925    27.344994    25964.89    21.78            MMT/Hectospec
239.317047    26.869127    20340.95    17.34            MMT/Hectospec
239.317215    27.051874    37143.15    17.96            MMT/Hectospec
239.317993    27.463705    28135.01    33.19            MMT/Hectospec
239.318909    27.587259    44683.17    55.61                     SDSS
239.319122    26.835909    27237.93    40.65            MMT/Hectospec
239.319199    26.812233    33722.30    25.77            MMT/Hectospec
239.319717    27.566738   117103.61    25.86            MMT/Hectospec
239.320206    27.192430    52180.73    24.92            MMT/Hectospec
239.320755    26.852060    25702.29    31.25            MMT/Hectospec
239.321274    27.172916    65794.24    32.40            MMT/Hectospec
239.322174    27.380331    26221.76    19.16            MMT/Hectospec
239.322418    27.069569    19910.34    20.58            MMT/Hectospec
239.323822    27.120296    27708.34    16.54            MMT/Hectospec
239.324066    27.098028    87836.23    21.58            MMT/Hectospec
239.324509    27.652334    27586.62    37.71            MMT/Hectospec
239.325500    27.268673    72876.23    18.29            MMT/Hectospec
239.325836    26.823969   107224.36    22.38            MMT/Hectospec
239.326981    27.074083    20485.03    44.04                     SDSS
239.327103    27.257416    34423.40    25.62            MMT/Hectospec
239.327393    27.277550    29641.81    20.87            MMT/Hectospec
239.327972    26.822512    27097.32    32.62            MMT/Hectospec
239.327972    27.067694    20272.06    16.46            MMT/Hectospec
239.328552    27.264467    29246.47    15.94            MMT/Hectospec
239.329468    27.329155    45885.64    45.85            MMT/Hectospec
239.329727    27.266130    57260.53    18.04            MMT/Hectospec
239.329819    27.396580    25741.62    19.31            MMT/Hectospec
239.329895    26.987949    19475.27    16.80            MMT/Hectospec
239.330231    27.446741    54181.94    22.08            MMT/Hectospec
239.330429    27.275387    29383.57    33.05            MMT/Hectospec
239.330856    27.071236    20336.39    23.05                     SDSS
239.331589    27.223164    26152.62    16.49            MMT/Hectospec
239.332428    27.543089    62571.78    15.59            MMT/Hectospec
239.333466    27.092777    32611.72    47.90                     SDSS
239.333588    27.391497    27576.97    25.65            MMT/Hectospec
239.333603    27.212414    27072.56    20.13            MMT/Hectospec
239.333878    27.290806    28163.03    18.79            MMT/Hectospec
239.334045    27.181360    27423.20    25.29            MMT/Hectospec
239.336746    27.094759    20257.55    83.77            MMT/Hectospec
239.337128    27.299208    26123.49    19.80            MMT/Hectospec
239.339111    27.275187    28500.62    32.19            MMT/Hectospec
239.339233    27.451900    28398.50    40.20                     SDSS
239.339996    27.324514    25994.62    16.41            MMT/Hectospec
239.340485    27.276424    28652.36    21.58            MMT/Hectospec
239.341690    27.020281    30927.39    16.12            MMT/Hectospec
239.341705    27.372528    28246.33    42.43            MMT/Hectospec
239.346405    27.214373    26188.39    15.99            MMT/Hectospec
239.346786    27.335472    28340.44    35.19            MMT/Hectospec
239.347687    27.380842    26507.64    27.73            MMT/Hectospec
239.349136    27.667152    26383.79    24.43            MMT/Hectospec
239.349274    27.571781    52879.33    28.93            MMT/Hectospec
239.349945    27.211365    26856.87    51.09            MMT/Hectospec
239.350327    27.376139    24316.54    25.47            MMT/Hectospec
239.350815    27.335423    32190.39    15.73            MMT/Hectospec
239.351044    27.313280    27068.30    20.42            MMT/Hectospec
239.352859    27.471592    29571.68    42.85                     SDSS
239.354034    27.406300    27053.22    24.49            MMT/Hectospec
239.354843    27.479378    27291.44    20.25            MMT/Hectospec
239.356766    27.099844    25810.39    22.15            MMT/Hectospec
239.356964    27.518450    29409.83    38.43            MMT/Hectospec
239.357117    27.422184   130100.39    21.84            MMT/Hectospec
239.357330    26.948912   114700.57    26.54            MMT/Hectospec
239.357361    26.989677   115005.67    18.43            MMT/Hectospec
239.357391    27.589010    28235.49    41.58            MMT/Hectospec
239.357574    27.480047    29606.44    26.01            MMT/Hectospec
239.359955    27.063198    20725.79    50.36                     SDSS
239.360718    27.039743   244436.39   486.17                     SDSS
239.360992    27.293772    24591.20    35.18            MMT/Hectospec
239.361023    27.458662    62316.97    54.51            MMT/Hectospec
239.362976    26.783356    52319.94    15.97            MMT/Hectospec
239.363525    27.170275    65670.09    48.98            MMT/Hectospec
239.363861    27.243109    32430.70    16.04            MMT/Hectospec
239.365448    27.175325    44353.53    21.31            MMT/Hectospec
239.368225    27.342066    25954.09    29.47            MMT/Hectospec
239.369049    27.267784    25495.27    19.21            MMT/Hectospec
239.369186    27.626547    26348.71    30.56            MMT/Hectospec
239.369370    27.443762    27625.98    19.05            MMT/Hectospec
239.369415    27.631609    27069.05    32.13            MMT/Hectospec
239.369629    27.091887    74362.61    38.94            MMT/Hectospec
239.369690    27.622919    37322.14    21.28            MMT/Hectospec
239.370056    27.419294    26666.96    21.80            MMT/Hectospec
239.370056    27.421297    25697.27    20.78            MMT/Hectospec
239.370209    27.099236    37148.34    16.62            MMT/Hectospec
239.370316    27.429243    26208.52    36.50                     SDSS
239.371033    27.638891    27105.10    30.73            MMT/Hectospec
239.371368    27.282930    44145.25    26.21            MMT/Hectospec
239.372055    26.996531    26778.73    32.53            MMT/Hectospec
239.372345    27.525267    27232.12    33.08            MMT/Hectospec
239.372498    27.502220    27197.41    34.08            MMT/Hectospec
239.374039    27.104836    26455.03    24.21            MMT/Hectospec
239.375504    27.315470    27646.60    19.69            MMT/Hectospec
239.376312    27.263805     2639.21    24.75            MMT/Hectospec
239.376373    27.630014    26930.01    19.41            MMT/Hectospec
239.376434    27.498320    27986.64    22.02            MMT/Hectospec
239.376541    27.261902    27094.32    37.66            MMT/Hectospec
239.376785    27.428085    26302.35    43.21                     SDSS
239.377304    27.605206    84648.20    24.61            MMT/Hectospec
239.378220    27.041422    20917.34    38.94            MMT/Hectospec
239.378586    27.386883    25672.69    21.10            MMT/Hectospec
239.379349    27.078188   107722.99    21.79            MMT/Hectospec
239.379440    27.102455    26404.34    31.87            MMT/Hectospec
239.381073    27.276489   125409.19    63.50                     SDSS
239.381363    27.000385   130658.37    24.07            MMT/Hectospec
239.382385    27.381824    26362.23    31.47            MMT/Hectospec
239.382599    26.992130    68508.23    37.84            MMT/Hectospec
239.382629    27.024895    84933.89    16.55            MMT/Hectospec
239.382706    27.387920    28690.50    16.86            MMT/Hectospec
239.384354    27.690798    27724.16    32.89            MMT/Hectospec
239.384644    26.953730    27863.29    31.94            MMT/Hectospec
239.385101    27.553522    98814.74    25.20            MMT/Hectospec
239.386536    27.227520    26095.63    27.98            MMT/Hectospec
239.386597    27.334187   134569.17    18.18            MMT/Hectospec
239.386749    27.251581    25847.86    21.72            MMT/Hectospec
239.387039    27.456594    26844.93    52.16            MMT/Hectospec
239.388367    27.388533    27820.15    21.98            MMT/Hectospec
239.389496    27.335089    26489.20    33.47            MMT/Hectospec
239.390289    27.083872    26303.22    27.85            MMT/Hectospec
239.390579    27.290800    28567.13    34.55            MMT/Hectospec
239.391052    27.073990    25114.19    26.04            MMT/Hectospec
239.391724    27.304514    29299.76    15.89            MMT/Hectospec
239.392670    27.377686    28068.23    19.95            MMT/Hectospec
239.393600    27.474745    46435.67    16.03            MMT/Hectospec
239.393875    27.085381    25265.43    29.66            MMT/Hectospec
239.397003    27.588945   214751.58    22.80            MMT/Hectospec
239.397568    27.393095     9321.06    31.98            MMT/Hectospec
239.398514    26.929960    63982.16    28.43            MMT/Hectospec
239.398590    27.115238    33338.57    25.19            MMT/Hectospec
239.398636    27.183006    26177.14    41.70            MMT/Hectospec
239.399109    27.559345    26036.90    64.31            MMT/Hectospec
239.401138    27.137102    28938.54    16.31            MMT/Hectospec
239.401276    26.961702    27458.84    22.34            MMT/Hectospec
239.402069    27.277294    65797.01    15.66            MMT/Hectospec
239.402283    27.262089   133595.52    34.04            MMT/Hectospec
239.402344    27.313887    34423.41    27.61            MMT/Hectospec
239.403000    27.481447    72737.75    29.20            MMT/Hectospec
239.403244    27.463856    26833.38    26.97            MMT/Hectospec
239.403854    27.369295    27889.27    19.27            MMT/Hectospec
239.404160    27.338142    28038.72    19.80            MMT/Hectospec
239.404190    27.135136    27576.07    19.44            MMT/Hectospec
239.404785    27.121128    33302.45    49.61                     SDSS
239.404892    27.105816    33418.51    39.24            MMT/Hectospec
239.405914    27.343826    28271.21    47.49                     SDSS
239.408829    27.483377    28351.05    27.66            MMT/Hectospec
239.409149    27.168703    25966.33    48.61            MMT/Hectospec
239.409271    27.689285    27403.11    43.73            MMT/Hectospec
239.410477    27.445244    46573.63    22.38            MMT/Hectospec
239.410553    27.238354    26237.03    36.42            MMT/Hectospec
239.412720    27.098913    62084.34    20.60            MMT/Hectospec
239.413345    27.278486    15957.27    16.27            MMT/Hectospec
239.413605    27.115686    28561.02    37.86            MMT/Hectospec
239.415085    27.673542    26741.71    32.70            MMT/Hectospec
239.416092    27.134344    32518.39    38.87            MMT/Hectospec
239.416245    27.380316    27411.46    53.40                     SDSS
239.416641    27.416622    32803.92    27.58            MMT/Hectospec
239.416702    27.271418    32423.63    21.27            MMT/Hectospec
239.416718    27.075850   114892.07    24.07            MMT/Hectospec
239.416733    27.200052    25808.54    23.69            MMT/Hectospec
239.417053    26.814203    25646.62    34.12            MMT/Hectospec
239.417114    27.090719    26701.46    39.24            MMT/Hectospec
239.417358    27.424791    25765.26    23.12            MMT/Hectospec
239.417557    27.106358    33397.48    41.84                     SDSS
239.417770    26.811071    27854.65    38.36            MMT/Hectospec
239.418106    27.698475    26297.83    28.20            MMT/Hectospec
239.418198    27.265594    26018.45    20.67            MMT/Hectospec
239.418442    27.501770    26547.39    30.74            MMT/Hectospec
239.418518    27.295300    25363.61    27.12            MMT/Hectospec
239.419785    27.244370    40798.21    65.16            MMT/Hectospec
239.420471    27.427641    25734.49    16.10            MMT/Hectospec
239.421173    27.296143    27016.31    24.83            MMT/Hectospec
239.421219    27.065287    28074.70    21.59            MMT/Hectospec
239.422089    27.450222    26532.54    29.07            MMT/Hectospec
239.422211    27.352879    26818.96    25.63            MMT/Hectospec
239.422974    27.409067    26989.78    49.65                     SDSS
239.423141    27.519056    28400.20    19.66            MMT/Hectospec
239.425079    27.329536    28226.78    19.78            MMT/Hectospec
239.426147    27.190861    98234.15    33.32            MMT/Hectospec
239.426590    27.004705    25015.58    27.75            MMT/Hectospec
239.426865    26.792603    43198.40    23.78            MMT/Hectospec
239.428589    27.633648    97080.51    20.88            MMT/Hectospec
239.429779    27.226965    25974.62    47.18                     SDSS
239.430344    27.232702    26870.48    53.96            MMT/Hectospec
239.430527    27.299807    65620.08    45.93                     SDSS
239.430740    27.468939    26496.56    24.59            MMT/Hectospec
239.430954    27.698547    24504.01    54.91            MMT/Hectospec
239.431076    27.193806    24265.95    17.36            MMT/Hectospec
239.431381    27.464725     9466.67    32.77                     SDSS
239.431412    27.348989    27548.88    19.73            MMT/Hectospec
239.431641    27.443165    26785.72    28.15            MMT/Hectospec
239.431717    27.276909    26591.31    19.98            MMT/Hectospec
239.431885    27.075432    42781.90    15.68            MMT/Hectospec
239.432312    27.330524    62914.26    30.90            MMT/Hectospec
239.434708    27.373510    44798.71    27.32            MMT/Hectospec
239.434769    26.817299   115089.12    34.35                     SDSS
239.435699    27.007385    24793.09    48.04            MMT/Hectospec
239.435699    27.024027    29018.09    29.08            MMT/Hectospec
239.435715    27.490238    26251.27    20.56            MMT/Hectospec
239.436890    27.394100    27470.64    19.47            MMT/Hectospec
239.437241    27.022356    29123.07    17.81            MMT/Hectospec
239.438202    27.185015   127076.37    21.19            MMT/Hectospec
239.438461    27.649696    57299.20    49.27            MMT/Hectospec
239.440002    27.120312    32525.09    49.08                     SDSS
239.440216    27.507317    26152.32    16.01            MMT/Hectospec
239.441010    27.148167    27266.14    19.75            MMT/Hectospec
239.441330    27.564255    96855.32    24.21            MMT/Hectospec
239.441345    27.678698    26947.42    33.14            MMT/Hectospec
239.441666    27.641125   214156.00    23.16            MMT/Hectospec
239.441803    26.761801    49398.85    29.80            MMT/Hectospec
239.442154    27.120449    24929.80    16.60            MMT/Hectospec
239.442413    27.677416    26742.46    17.37            MMT/Hectospec
239.442703    27.336100    28845.09    28.10            MMT/Hectospec
239.442947    27.409676    95872.75    52.67            MMT/Hectospec
239.443802    27.435093    27458.69    27.37            MMT/Hectospec
239.445755    27.669556    27454.18    24.61            MMT/Hectospec
239.445953    27.315884    30275.44    46.94                     SDSS
239.446121    27.199669    54647.97    26.85            MMT/Hectospec
239.447342    26.772831    37226.13    43.30                     SDSS
239.447388    27.284422    28510.81    24.71            MMT/Hectospec
239.447525    27.360250    63061.10    34.85            MMT/Hectospec
239.448730    27.262003    26897.97    44.01            MMT/Hectospec
239.449722    27.081036    28613.95    16.27            MMT/Hectospec
239.453812    27.442883    27114.07    19.15            MMT/Hectospec
239.454361    27.363245    65747.02    29.01            MMT/Hectospec
239.454407    27.307770    26631.97    19.29            MMT/Hectospec
239.456375    27.223280    16428.53    16.40            MMT/Hectospec
239.456650    27.436527    26662.79    21.74            MMT/Hectospec
239.457001    27.110605    32665.21    21.57            MMT/Hectospec
239.457016    27.303514    28079.13    19.55            MMT/Hectospec
239.457016    27.358484    26024.17    19.70            MMT/Hectospec
239.457870    27.383371    27357.68    43.84                     SDSS
239.459351    27.241219    26986.11    20.37            MMT/Hectospec
239.459473    26.996220    25135.91    27.20            MMT/Hectospec
239.459808    27.319794    28526.77    18.43            MMT/Hectospec
239.460495    27.084362    25890.66    35.27            MMT/Hectospec
239.460907    27.179989    27416.62    36.82            MMT/Hectospec
239.461227    27.168072    26090.82    32.84            MMT/Hectospec
239.463257    27.392382    29278.60    45.22                     SDSS
239.463562    27.385550    26899.59    27.73            MMT/Hectospec
239.464081    27.336378    26957.76    21.79            MMT/Hectospec
239.464081    27.299646    25178.10    24.74            MMT/Hectospec
239.464371    27.379948    28912.32    60.86            MMT/Hectospec
239.465271    27.268286    27296.51    19.46            MMT/Hectospec
239.465393    27.519093    25797.00    25.07            MMT/Hectospec
239.465714    26.993298    26493.85    21.53            MMT/Hectospec
239.466324    26.924202    33449.29    25.04            MMT/Hectospec
239.466400    27.660217    25109.87    18.39            MMT/Hectospec
239.467010    27.662283    26203.59    27.78            MMT/Hectospec
239.467300    27.670414    26179.67    19.87            MMT/Hectospec
239.468063    27.321495    27230.49    29.39            MMT/Hectospec
239.468246    27.513767   116769.77    39.40                     SDSS
239.470581    27.692448    37199.17    26.00            MMT/Hectospec
239.470749    27.359602    28777.32    21.99            MMT/Hectospec
239.472427    27.382950    29496.88    69.95            MMT/Hectospec
239.472809    27.526062    82687.56    33.64            MMT/Hectospec
239.473663    27.143875    37206.27    16.33            MMT/Hectospec
239.473862    27.250731    64611.16    26.22            MMT/Hectospec
239.473877    27.629005    28012.00    24.31            MMT/Hectospec
239.475922    27.575460    26680.14    30.10            MMT/Hectospec
239.476257    27.375120    26861.93    28.74            MMT/Hectospec
239.476410    27.610537    26082.96    30.75            MMT/Hectospec
239.476624    27.041756    28315.89    31.60            MMT/Hectospec
239.477249    27.208542    52303.38    30.36            MMT/Hectospec
239.478241    26.966396    26186.10    51.02            MMT/Hectospec
239.478836    27.197544    25184.85    24.71            MMT/Hectospec
239.479156    27.145052    28840.53    29.28            MMT/Hectospec
239.479462    26.760958    26212.38    31.26            MMT/Hectospec
239.479614    27.334867    27977.10    19.32            MMT/Hectospec
239.480347    26.915756    28112.72    30.84            MMT/Hectospec
239.480347    26.880234   102346.61    27.76            MMT/Hectospec
239.480499    27.067680    28669.86    36.03            MMT/Hectospec
239.480835    27.106606    74537.82    30.78            MMT/Hectospec
239.481277    27.187536    26978.53    30.86            MMT/Hectospec
239.481445    27.610281    27277.49    18.41            MMT/Hectospec
239.481796    27.127874    28967.59    19.09            MMT/Hectospec
239.482086    27.168278   131830.77    17.73            MMT/Hectospec
239.482285    27.109461    25702.64    27.76            MMT/Hectospec
239.482437    26.794203    44333.34    29.52            MMT/Hectospec
239.483231    27.141993    28919.61    20.95            MMT/Hectospec
239.483795    27.628761    44746.50    37.30            MMT/Hectospec
239.483902    27.223602    26625.92    21.08            MMT/Hectospec
239.483963    27.511116    28326.64    23.11            MMT/Hectospec
239.484406    27.124062    20081.24    49.11                     SDSS
239.484467    27.679878    28344.00    26.22            MMT/Hectospec
239.485229    27.558655    28306.89    27.04            MMT/Hectospec
239.485336    27.397861    27196.65    19.48            MMT/Hectospec
239.485916    27.394234    27271.18    23.16            MMT/Hectospec
239.486511    27.381611    29078.54    21.56            MMT/Hectospec
239.486526    27.130394    33537.18    49.24                     SDSS
239.486816    27.270700    29806.34    19.54            MMT/Hectospec
239.487000    26.905825    20201.46    16.56            MMT/Hectospec
239.487244    26.749603    68283.24    37.74            MMT/Hectospec
239.487869    27.630394     9460.33    54.68            MMT/Hectospec
239.488174    27.277147    23704.25    26.24            MMT/Hectospec
239.488235    27.471497    26292.44    21.24            MMT/Hectospec
239.488708    27.512276    62791.11    29.18            MMT/Hectospec
239.488815    26.912342    20204.58    16.39            MMT/Hectospec
239.490814    26.950874   450059.00   500.00            MMT/Hectospec
239.490997    27.168669    25886.45    23.97            MMT/Hectospec
239.493896    27.227005    44170.04    33.97            MMT/Hectospec
239.493973    27.178719    26789.09    20.61            MMT/Hectospec
239.494919    27.478306     9344.72    72.55            MMT/Hectospec
239.495392    27.070435    28895.64    32.66            MMT/Hectospec
239.495529    27.097197    86807.01    22.07            MMT/Hectospec
239.496628    27.552128    27795.01    20.57            MMT/Hectospec
239.496887    27.308414    27222.31    29.99            MMT/Hectospec
239.497940    26.761225    25964.85    24.23            MMT/Hectospec
239.498215    27.366026    95564.24    40.57                     SDSS
239.498352    27.247171    27624.08    19.97            MMT/Hectospec
239.499344    27.137972    29173.55    19.89            MMT/Hectospec
239.499695    27.495373    27332.16    19.36            MMT/Hectospec
239.500183    27.093409    26138.27    16.26            MMT/Hectospec
239.500351    27.239067    27179.31    29.29            MMT/Hectospec
239.500793    27.327219    28619.74    27.77            MMT/Hectospec
239.500885    26.838776    28353.71    16.41            MMT/Hectospec
239.500900    27.367247    95879.62    50.29                     SDSS
239.501144    27.300625    27044.40    20.54            MMT/Hectospec
239.501541    27.260864    26557.61    23.76            MMT/Hectospec
239.502228    26.949709   133468.37    27.13            MMT/Hectospec
239.502548    27.273159    27043.67    22.31            MMT/Hectospec
239.502625    27.186005    27611.82    25.80            MMT/Hectospec
239.502914    27.626852    26122.43    20.03            MMT/Hectospec
239.502991    27.296309    27285.90    21.31            MMT/Hectospec
239.503189    27.599831    24643.93    16.88            MMT/Hectospec
239.504074    27.156511    26379.95    19.90            MMT/Hectospec
239.504166    27.363392    28389.78    48.34                     SDSS
239.504257    27.325634    26695.50    25.57            MMT/Hectospec
239.504288    27.535656    26826.46    20.13            MMT/Hectospec
239.504898    27.038694    20286.52    16.67            MMT/Hectospec
239.505295    27.250717    25666.09    22.17            MMT/Hectospec
239.505295    27.337238    26820.30    45.78            MMT/Hectospec
239.505676    27.134647    27045.71    19.42            MMT/Hectospec
239.505783    26.825092    26372.42    19.95            MMT/Hectospec
239.506332    27.375566    68133.46    25.07            MMT/Hectospec
239.506653    26.867525    64072.13    35.79            MMT/Hectospec
239.506943    27.354860    26278.91    49.10            MMT/Hectospec
239.507339    27.494364    26229.12    26.43            MMT/Hectospec
239.507584    27.219152    25630.32    25.13            MMT/Hectospec
239.508118    27.403553    45928.09    30.86            MMT/Hectospec
239.509933    26.910290    27346.34    37.02            MMT/Hectospec
239.510864    27.576960     9216.60    45.99            MMT/Hectospec
239.510910    27.139284    62072.44    41.13            MMT/Hectospec
239.511169    27.007139    26016.76    23.62            MMT/Hectospec
239.511185    26.940491    28338.05    16.18            MMT/Hectospec
239.511887    27.452633    62725.86    16.18            MMT/Hectospec
239.512314    27.295242    27496.62    19.65            MMT/Hectospec
239.513077    26.945591    98794.67    16.98            MMT/Hectospec
239.513519    27.513691    45596.92    25.97            MMT/Hectospec
239.514206    26.952539    49555.51    27.40            MMT/Hectospec
239.514450    27.111570    24456.78    47.54            MMT/Hectospec
239.514526    27.249645    28112.28    37.57            MMT/Hectospec
239.515030    27.358528    95531.95    26.99            MMT/Hectospec
239.515366    27.145895    26245.27    36.49            MMT/Hectospec
239.515411    27.447803    25150.14    26.54            MMT/Hectospec
239.516342    27.450483    24846.93    22.83            MMT/Hectospec
239.517807    27.379744    27099.84    27.03            MMT/Hectospec
239.519180    27.357574    28360.54    30.57            MMT/Hectospec
239.519745    27.197111    24886.37    26.29            MMT/Hectospec
239.519775    27.232834    99865.78    20.70            MMT/Hectospec
239.520706    27.277773    27996.51    82.71            MMT/Hectospec
239.520889    27.092016    27185.15    24.15            MMT/Hectospec
239.522263    27.281092    30776.77    35.83            MMT/Hectospec
239.522461    27.463909    95819.01    39.03            MMT/Hectospec
239.523392    26.905285   776396.56   440.00                     SDSS
239.524384    27.320871    27312.91    18.43            MMT/Hectospec
239.525253    27.316437    27645.05    27.50            MMT/Hectospec
239.525269    27.708675    31663.06    25.17            MMT/Hectospec
239.525787    26.773836    27465.14    68.97            MMT/Hectospec
239.526093    27.187012    28525.60    40.26            MMT/Hectospec
239.526718    27.057188    52235.66    16.06            MMT/Hectospec
239.526764    27.274111    26047.60    24.83            MMT/Hectospec
239.526932    27.332064    26803.47    57.81            MMT/Hectospec
239.527969    27.248178    25487.07    47.31            MMT/Hectospec
239.528091    27.242714    26891.41    32.93            MMT/Hectospec
239.528442    27.316267    26898.07    47.62                     SDSS
239.528778    27.255484    28364.77    29.98            MMT/Hectospec
239.528793    27.169001    27421.83    46.44            MMT/Hectospec
239.528885    27.262939    30226.93    16.08            MMT/Hectospec
239.529541    27.303467    31219.47    36.18            MMT/Hectospec
239.529648    27.635525    25991.50    36.14            MMT/Hectospec
239.529907    27.370350    27093.31    33.41            MMT/Hectospec
239.530197    27.415751    46569.24    16.00            MMT/Hectospec
239.530533    27.670555    27467.17    37.42            MMT/Hectospec
239.530807    27.185858    29713.96    23.03            MMT/Hectospec
239.531006    27.245489    26852.40    20.77            MMT/Hectospec
239.531586    26.785921    18665.83    33.06                     SDSS
239.532654    27.247469    27789.33    21.50            MMT/Hectospec
239.533081    27.186693    30703.98    17.18            MMT/Hectospec
239.533218    27.368002    27508.12    63.36            MMT/Hectospec
239.533249    27.117781    27273.65    38.56            MMT/Hectospec
239.533371    27.233637    26306.31    36.80            MMT/Hectospec
239.533386    27.549591    27348.28    19.41            MMT/Hectospec
239.533707    27.705294    31798.45    28.93            MMT/Hectospec
239.534119    27.268242    27368.91    45.19            MMT/Hectospec
239.535095    27.364128    26191.44    53.28            MMT/Hectospec
239.536163    27.456081    25888.81    47.84            MMT/Hectospec
239.536209    27.176935    62083.35    25.07            MMT/Hectospec
239.536591    27.515085    27073.04    19.83            MMT/Hectospec
239.537216    27.173018    26231.90    21.69            MMT/Hectospec
239.537628    27.308500    26919.33    36.83            MMT/Hectospec
239.537796    27.039181    27015.90    57.85            MMT/Hectospec
239.539001    27.194927    26031.60    18.67            MMT/Hectospec
239.539368    26.906906    26723.05    21.51            MMT/Hectospec
239.539597    27.109119    28631.21    18.33            MMT/Hectospec
239.539764    27.057196    20103.78    54.43                     SDSS
239.539841    27.254370    57247.79    24.06            MMT/Hectospec
239.540176    27.412807    25109.59    28.53            MMT/Hectospec
239.540253    26.907934    27372.90    19.19            MMT/Hectospec
239.540649    26.943439    65602.85    32.85            MMT/Hectospec
239.541061    27.242247    26141.64    23.36            MMT/Hectospec
239.541397    27.298420   126585.91    17.79            MMT/Hectospec
239.541763    27.266624   138224.02    17.63            MMT/Hectospec
239.541885    26.771128    26095.26    42.85                     SDSS
239.542297    27.250713    28703.36    22.19            MMT/Hectospec
239.542679    27.317535    26510.72    23.76            MMT/Hectospec
239.543457    27.551292    26822.63    21.16            MMT/Hectospec
239.544052    27.082623    49726.97    55.68            MMT/Hectospec
239.544678    27.286484    25702.10    19.01            MMT/Hectospec
239.544678    27.358505    29129.45    17.91            MMT/Hectospec
239.545090    26.748217    25919.13    31.48            MMT/Hectospec
239.545578    27.247614    28685.74    34.32            MMT/Hectospec
239.545731    27.687050    44840.12    31.06            MMT/Hectospec
239.545837    27.259899    44730.90    16.13            MMT/Hectospec
239.546005    27.268862    27854.58    29.03            MMT/Hectospec
239.546463    26.815903    49451.18    62.58            MMT/Hectospec
239.546677    27.022566   102290.38    67.50                     SDSS
239.547821    27.254299    26581.86    21.16            MMT/Hectospec
239.547943    27.270079    25724.17    51.46            MMT/Hectospec
239.547958    27.141039    24980.69    16.47            MMT/Hectospec
239.548599    27.032619    27242.83    41.54            MMT/Hectospec
239.550598    26.828939    27354.88    20.90            MMT/Hectospec
239.550735    27.059855    20450.22    28.86                     SDSS
239.550964    27.260366    27243.84    21.10            MMT/Hectospec
239.551636    27.103830    25411.77    25.87            MMT/Hectospec
239.552307    27.439240    27422.50    21.54            MMT/Hectospec
239.552536    27.207941    27545.45    19.08            MMT/Hectospec
239.552811    27.253151    29004.70    34.82            MMT/Hectospec
239.553070    27.330723    27417.06    38.43            MMT/Hectospec
239.553162    27.283150    25798.49    22.56            MMT/Hectospec
239.553238    27.140888    25082.01    22.60            MMT/Hectospec
239.553391    27.034281    27944.98    31.37            MMT/Hectospec
239.553848    27.091520    28894.06    19.52            MMT/Hectospec
239.554276    27.162043    92808.38    26.28            MMT/Hectospec
239.554291    27.008114    88143.34    44.37            MMT/Hectospec
239.554504    26.787075    27950.08    36.55            MMT/Hectospec
239.554703    27.303381    27269.03    20.17            MMT/Hectospec
239.555069    27.499619    27690.32    21.30            MMT/Hectospec
239.555267    27.295887    27162.67    38.03            MMT/Hectospec
239.555389    27.248125    28921.26    19.08            MMT/Hectospec
239.555664    26.748205    26150.07    27.21            MMT/Hectospec
239.555878    27.019600    49488.60    38.87            MMT/Hectospec
239.556000    27.521395    27767.32    15.92            MMT/Hectospec
239.556458    27.475246    25272.21    25.50            MMT/Hectospec
239.556534    27.242044    29366.45    21.93            MMT/Hectospec
239.556656    26.863026    50558.20    51.01                     SDSS
239.557159    27.255644    26269.21    23.06            MMT/Hectospec
239.557190    27.437578    25870.50    24.99            MMT/Hectospec
239.557419    27.210995    25860.19    28.50            MMT/Hectospec
239.557526    27.279188    27047.09    19.69            MMT/Hectospec
239.557678    27.299961    26948.81    21.17            MMT/Hectospec
239.558197    27.443016    68143.03    27.60            MMT/Hectospec
239.559097    27.681908    84147.20    42.89            MMT/Hectospec
239.559204    27.591478    26839.20    31.59            MMT/Hectospec
239.559219    27.603365    26371.48    24.99                     SDSS
239.559341    27.219992    26768.86    21.58            MMT/Hectospec
239.559601    27.160080    28290.90    21.16            MMT/Hectospec
239.559631    27.272104    28607.19    53.82                     SDSS
239.559891    26.924704    33216.68    50.16            MMT/Hectospec
239.560242    27.188133    52377.02    22.76            MMT/Hectospec
239.560455    27.229055    27833.81    27.07            MMT/Hectospec
239.561493    27.433903    62769.02    19.85            MMT/Hectospec
239.561630    27.514830    26010.89    16.20            MMT/Hectospec
239.561676    27.515888    25915.67    16.40            MMT/Hectospec
239.561996    26.939449    27568.42    34.68            MMT/Hectospec
239.562103    26.941635    26663.74    19.60            MMT/Hectospec
239.564301    27.274305    28990.64    18.28            MMT/Hectospec
239.564346    27.390844    27270.50    37.39            MMT/Hectospec
239.564453    27.714174    27149.21    26.89            MMT/Hectospec
239.565399    27.230331    26365.61    27.95            MMT/Hectospec
239.565445    27.453316    64591.95    26.83            MMT/Hectospec
239.565781    26.944319    28051.87    19.04            MMT/Hectospec
239.566376    27.666744    28657.93    22.90            MMT/Hectospec
239.567078    27.332348    26730.02    19.33            MMT/Hectospec
239.567307    27.569700    26613.11    21.95            MMT/Hectospec
239.567474    27.221203    25521.01    39.35            MMT/Hectospec
239.567566    27.528603    19310.91    35.24            MMT/Hectospec
239.567688    27.253178    27852.06    18.88            MMT/Hectospec
239.567963    27.164066    25126.33    18.85            MMT/Hectospec
239.568237    27.035053   101974.12    37.13            MMT/Hectospec
239.568619    27.175903    24888.70    23.74            MMT/Hectospec
239.569397    27.236736    26782.88    24.76            MMT/Hectospec
239.569534    27.000301    20275.38    24.71                     SDSS
239.569611    27.348320    27074.46    21.89            MMT/Hectospec
239.569717    27.154478    26943.44    51.42            MMT/Hectospec
239.569733    27.101778    25204.48    55.26            MMT/Hectospec
239.569794    27.273636    25446.66    18.88            MMT/Hectospec
239.570358    27.690817    26599.96    16.26            MMT/Hectospec
239.570892    27.219202    26171.17    21.33            MMT/Hectospec
239.572205    27.144665    53950.66    18.47            MMT/Hectospec
239.572266    27.448830    73671.13    30.90            MMT/Hectospec
239.572372    27.251143    27186.57    24.16            MMT/Hectospec
239.572403    27.682409    24559.30    16.31            MMT/Hectospec
239.572693    27.269325    25476.75    22.74            MMT/Hectospec
239.572815    27.303551    25015.71    21.91            MMT/Hectospec
239.572815    27.373106    29400.83    38.72            MMT/Hectospec
239.573074    26.926456    27948.05    23.87            MMT/Hectospec
239.573105    27.242081    27376.95    19.24            MMT/Hectospec
239.573242    27.276510    26336.18    28.26            MMT/Hectospec
239.574295    27.160248    26176.08    22.53            MMT/Hectospec
239.574509    27.305590    25869.90    19.32            MMT/Hectospec
239.574661    27.183062    27956.31    19.19            MMT/Hectospec
239.575394    27.601887    72740.76    16.85            MMT/Hectospec
239.575668    27.428894    26053.35    29.36            MMT/Hectospec
239.575729    26.981581    27724.04    24.85            MMT/Hectospec
239.575790    27.233675    28061.87    19.81            MMT/Hectospec
239.575897    27.259453    25305.51    20.36            MMT/Hectospec
239.576813    27.057100    25771.95    19.76            MMT/Hectospec
239.576950    27.038166    27652.40    20.86            MMT/Hectospec
239.577072    27.095673    26550.49    19.15            MMT/Hectospec
239.577408    27.227758    25783.24    28.29            MMT/Hectospec
239.577606    26.954399    49572.70    21.95            MMT/Hectospec
239.577866    27.474350    84390.07    22.15            MMT/Hectospec
239.577927    27.000664    28231.42    39.08            MMT/Hectospec
239.578064    27.239103    24089.37    31.61            MMT/Hectospec
239.578476    27.544813     9497.18    45.46                     SDSS
239.578568    27.533056    62409.07    25.52            MMT/Hectospec
239.578644    26.820171    37017.04    36.53            MMT/Hectospec
239.578995    27.337255    28092.03    18.88            MMT/Hectospec
239.579178    27.484930    34504.48    21.94            MMT/Hectospec
239.579498    27.292925    27967.97    55.07            MMT/Hectospec
239.579651    27.146599    44270.65    40.02                     SDSS
239.579880    27.379013    27104.70    19.08            MMT/Hectospec
239.580505    27.127708    33394.69    22.69            MMT/Hectospec
239.580673    27.063372   126256.21    22.60            MMT/Hectospec
239.581039    27.336481   229630.44    31.74            MMT/Hectospec
239.581085    27.274599    62967.35    16.76            MMT/Hectospec
239.581421    27.530369    73421.79    40.47            MMT/Hectospec
239.581787    27.427950    57300.41    32.47            MMT/Hectospec
239.582077    27.282328    25769.89    18.97            MMT/Hectospec
239.582458    27.376127    26568.94    16.42            MMT/Hectospec
239.583282    27.153906    26765.55    18.97            MMT/Hectospec
239.583344    27.233419    27228.80    64.56                     SDSS
239.583878    27.163406    25279.74    19.64            MMT/Hectospec
239.584274    27.183407    26974.72    23.65            MMT/Hectospec
239.584702    27.234791    27600.34    19.29            MMT/Hectospec
239.584915    27.390217    26553.54    26.29            MMT/Hectospec
239.585144    27.200294    28778.27    26.41            MMT/Hectospec
239.585342    27.223433    27312.93    21.53            MMT/Hectospec
239.585571    26.850845    25766.96    16.06            MMT/Hectospec
239.585632    27.132956    27378.75    20.38            MMT/Hectospec
239.585815    27.673307    19713.96    26.10            MMT/Hectospec
239.586426    26.946148    26360.66    19.52            MMT/Hectospec
239.586899    26.817850    37114.66    42.65            MMT/Hectospec
239.587006    27.333742    26847.48    24.38            MMT/Hectospec
239.587036    26.898094    28416.92    22.82            MMT/Hectospec
239.587646    27.090689    25327.29    20.52            MMT/Hectospec
239.588120    27.655792    26229.36    21.66            MMT/Hectospec
239.588531    26.912016    27742.71    34.35            MMT/Hectospec
239.588638    27.204666    25818.38    24.65            MMT/Hectospec
239.588669    26.989828    19464.47    51.44                     SDSS
239.588760    27.335581    26503.46    21.43            MMT/Hectospec
239.588806    26.984745    30412.21    21.73            MMT/Hectospec
239.590149    27.557613   103128.61    16.43            MMT/Hectospec
239.590424    27.602285    28138.30    18.72            MMT/Hectospec
239.590958    27.533642    27157.84    23.98            MMT/Hectospec
239.591019    27.085978    32617.21    27.74            MMT/Hectospec
239.591110    26.875433    26166.84    36.89            MMT/Hectospec
239.591354    26.963350    25378.79    18.80            MMT/Hectospec
239.591553    27.292622    27860.62    21.77            MMT/Hectospec
239.591934    27.585342    26422.63    16.05            MMT/Hectospec
239.592300    27.188065    23756.90    27.36            MMT/Hectospec
239.592773    27.177256    27252.26    19.87            MMT/Hectospec
239.592957    27.165956    25988.27    22.09            MMT/Hectospec
239.593109    27.558323    62218.46    31.59            MMT/Hectospec
239.593323    27.144722    27296.87    20.34            MMT/Hectospec
239.593445    27.168720    27558.03    19.66            MMT/Hectospec
239.593872    26.891481    30927.30    16.68            MMT/Hectospec
239.594269    27.256721    27097.51    20.64            MMT/Hectospec
239.594543    27.318813    25507.06    40.56            MMT/Hectospec
239.594589    27.192167    27993.36    20.79            MMT/Hectospec
239.595123    27.302437    25521.60    39.97            MMT/Hectospec
239.595184    27.285347    27236.18    28.28            MMT/Hectospec
239.595520    27.237064    26279.80    20.20            MMT/Hectospec
239.595856    26.988964    20186.13    18.55            MMT/Hectospec
239.596130    27.234192    27620.33    19.20            MMT/Hectospec
239.596481    27.207153    27641.49    20.03            MMT/Hectospec
239.597031    27.492056    28238.19    31.37            MMT/Hectospec
239.597244    27.162670    28896.57    29.15            MMT/Hectospec
239.597519    27.524347    72370.08    15.62            MMT/Hectospec
239.597748    26.830322    28132.16    19.79            MMT/Hectospec
239.598862    27.396442    24688.74    20.26            MMT/Hectospec
239.599274    26.926971    20213.08    19.12            MMT/Hectospec
239.600372    27.210598    26647.84    24.59            MMT/Hectospec
239.601135    27.512152    34487.23    15.52                     SDSS
239.601837    27.268717    28014.50    26.58            MMT/Hectospec
239.601974    26.933781    27814.33    19.30            MMT/Hectospec
239.602081    27.190439    27440.02    21.42            MMT/Hectospec
239.602295    27.242733    27320.14    21.34            MMT/Hectospec
239.602737    26.935362    29234.03    25.47            MMT/Hectospec
239.602737    27.229519    26434.61    20.06            MMT/Hectospec
239.603043    27.208864    28276.04    19.53            MMT/Hectospec
239.603210    27.175089    24964.41    20.64            MMT/Hectospec
239.604370    27.100069    44830.20    16.46            MMT/Hectospec
239.604874    27.073957    28982.88    21.45            MMT/Hectospec
239.604980    27.040695    32611.95    20.78            MMT/Hectospec
239.605133    27.296133    28197.69    19.40            MMT/Hectospec
239.605133    27.720600    27129.72    44.42            MMT/Hectospec
239.605347    27.233152    31347.50    41.56                     SDSS
239.605591    27.137756    27607.03    19.75            MMT/Hectospec
239.605972    27.245825    27114.07    21.56            MMT/Hectospec
239.605972    27.089476    26876.33    46.76                     SDSS
239.606201    27.218525    27942.18    21.80            MMT/Hectospec
239.607193    27.384333    57256.42    17.30            MMT/Hectospec
239.607330    27.204008    29249.90    22.89            MMT/Hectospec
239.607941    27.334749    27141.93    21.56            MMT/Hectospec
239.607941    27.159433    27497.26    20.63            MMT/Hectospec
239.608139    27.180834    27332.61    19.07            MMT/Hectospec
239.609055    27.214144    57306.79    25.97            MMT/Hectospec
239.609360    27.347012    26025.18    20.29            MMT/Hectospec
239.609665    27.265247    27939.42    19.05            MMT/Hectospec
239.609833    26.927404    33426.56    44.28                     SDSS
239.610474    27.614536    27148.69    25.85            MMT/Hectospec
239.610825    26.922089    33399.81    28.39            MMT/Hectospec
239.610992    27.319933    27777.30    19.26            MMT/Hectospec
239.611023    27.155006    27373.67    29.08            MMT/Hectospec
239.611450    27.219936    25248.54    21.14            MMT/Hectospec
239.611633    27.270685    62352.53    40.91            MMT/Hectospec
239.611664    26.841217    26222.73    29.77            MMT/Hectospec
239.612122    26.979578    27825.37    41.21            MMT/Hectospec
239.612198    27.103951    25433.38    23.68            MMT/Hectospec
239.612610    27.099766    27369.49    22.53            MMT/Hectospec
239.612656    27.365803    50392.54    31.65            MMT/Hectospec
239.613449    27.109388    29315.59    16.09            MMT/Hectospec
239.613586    27.216770    26994.06    19.59            MMT/Hectospec
239.613937    27.384094    29770.86    20.01            MMT/Hectospec
239.614075    26.998632    27266.90    25.59            MMT/Hectospec
239.614548    27.254049   132154.22    56.22                     SDSS
239.614685    27.389074    26881.86    28.49            MMT/Hectospec
239.615265    27.131556    28363.22    21.40            MMT/Hectospec
239.615479    27.299580    25791.27    43.21            MMT/Hectospec
239.615631    26.956684    27904.19    29.15            MMT/Hectospec
239.615906    27.269428    26975.68    23.04            MMT/Hectospec
239.616241    27.427835    26351.45    23.19            MMT/Hectospec
239.616486    27.287235    26896.43    20.36            MMT/Hectospec
239.617249    27.555605    45647.52    26.32            MMT/Hectospec
239.617432    27.520233    26889.85    17.77            MMT/Hectospec
239.618118    27.128975    27519.76    19.48            MMT/Hectospec
239.618118    27.042065   105730.08    16.84            MMT/Hectospec
239.618118    27.229815    27424.42    19.35            MMT/Hectospec
239.618256    26.755312    26206.13    25.85            MMT/Hectospec
239.618286    27.092205    27071.81    19.65            MMT/Hectospec
239.618469    27.284908    26619.19    16.06            MMT/Hectospec
239.619354    27.281778    26773.80    28.24            MMT/Hectospec
239.620117    27.503447    25963.00    21.01            MMT/Hectospec
239.620804    26.905533    33115.05    43.96            MMT/Hectospec
239.621017    27.291155    26645.12    33.28            MMT/Hectospec
239.621140    27.589445   132319.06    24.48            MMT/Hectospec
239.621185    27.198345    25425.41    30.66            MMT/Hectospec
239.621613    27.070089    51998.11    61.91                     SDSS
239.621643    27.360384   153227.06    30.16            MMT/Hectospec
239.622269    27.459595    28415.14    20.55            MMT/Hectospec
239.622345    27.287287    26943.87    78.70            MMT/Hectospec
239.623077    27.233011    95111.49    18.64            MMT/Hectospec
239.623306    27.115326    25437.21    48.41                     SDSS
239.623581    27.519442    81545.81    26.02            MMT/Hectospec
239.623718    27.531702    27167.77    16.81            MMT/Hectospec
239.624191    27.364725    27006.02    29.92            MMT/Hectospec
239.624435    26.785189    28010.55    30.34            MMT/Hectospec
239.625107    27.280525    29169.09    21.37            MMT/Hectospec
239.625183    26.970892    27176.39    31.34            MMT/Hectospec
239.625427    27.134899    27237.75    20.38            MMT/Hectospec
239.626343    27.380108    27949.62    23.49            MMT/Hectospec
239.626572    27.179636    28154.17    43.98            MMT/Hectospec
239.627274    26.910534    25686.06    27.16            MMT/Hectospec
239.627502    27.249928   140482.43    35.91            MMT/Hectospec
239.628220    27.314005    65490.78    41.48            MMT/Hectospec
239.628632    27.105528    26404.64    19.72            MMT/Hectospec
239.629089    27.235428    24632.42    41.07            MMT/Hectospec
239.629532    27.317158    26557.63    26.47            MMT/Hectospec
239.629898    27.332047   131513.49    41.30            MMT/Hectospec
239.630310    26.959965    26429.90    23.97            MMT/Hectospec
239.630554    27.260136    26945.83    19.07            MMT/Hectospec
239.630936    27.195147    26631.85    20.16            MMT/Hectospec
239.631348    27.362143    29976.78    19.24            MMT/Hectospec
239.631363    27.274166    27050.33    41.30            MMT/Hectospec
239.631561    27.029131    27025.54    35.47            MMT/Hectospec
239.631897    27.386147    27648.45    20.45            MMT/Hectospec
239.632126    26.942356    25656.07    27.62            MMT/Hectospec
239.632431    26.772617    26470.73    22.65            MMT/Hectospec
239.632584    27.223034    28484.75    21.03            MMT/Hectospec
239.633286    27.473377     9181.14     7.22                     SDSS
239.633575    27.368528    28616.06    38.99            MMT/Hectospec
239.633621    27.227947    26982.60    29.25            MMT/Hectospec
239.633713    27.180828    25208.25    23.05            MMT/Hectospec
239.633743    27.409576    26583.83    43.33                     SDSS
239.635391    27.024858    27934.71    21.75            MMT/Hectospec
239.635513    27.477722    84737.20    27.97            MMT/Hectospec
239.635849    27.272371    26460.32    21.76            MMT/Hectospec
239.635925    27.123623    32135.36    38.55                     SDSS
239.635971    26.841482    49832.11    52.92                     SDSS
239.636322    27.503263    28870.60    38.29            MMT/Hectospec
239.636505    27.280317    27170.16    20.26            MMT/Hectospec
239.636505    27.236250    25558.69    44.69            MMT/Hectospec
239.636688    26.910591    33675.42    20.37            MMT/Hectospec
239.637314    27.276739    27105.17    21.27            MMT/Hectospec
239.639252    27.139309    27925.41    20.33            MMT/Hectospec
239.639847    26.758453    26001.74    26.11            MMT/Hectospec
239.640015    27.118416    27988.02    21.67            MMT/Hectospec
239.640503    27.081064    27479.74    18.80            MMT/Hectospec
239.640976    27.260195    25136.08    22.20            MMT/Hectospec
239.642746    27.316078    27788.15    33.85            MMT/Hectospec
239.642761    27.297731    27053.04    28.66            MMT/Hectospec
239.642792    26.776386  1162415.25   162.86                     SDSS
239.642883    27.121845    27611.24    18.83            MMT/Hectospec
239.643127    27.143114    28164.79    19.45            MMT/Hectospec
239.643814    27.235394    27035.02    28.12            MMT/Hectospec
239.643936    27.138416    25740.59    22.19            MMT/Hectospec
239.644241    26.877350    33813.77    26.70            MMT/Hectospec
239.644928    27.461956    26744.11    16.65            MMT/Hectospec
239.645004    27.618254     9368.54    60.79                     SDSS
239.647491    27.517303   277083.19   432.31                     SDSS
239.647720    27.365299    26871.76    25.11            MMT/Hectospec
239.647781    27.147150    44154.71    28.54            MMT/Hectospec
239.647827    26.951750    49570.60    28.54            MMT/Hectospec
239.648224    27.574305    62316.47    43.96            MMT/Hectospec
239.648422    27.308933    27861.15    19.69            MMT/Hectospec
239.648804    26.927139    27215.54    57.30            MMT/Hectospec
239.648911    27.315170    26720.97    34.49            MMT/Hectospec
239.649719    27.195076    25969.08    20.29            MMT/Hectospec
239.650635    27.150564    25784.58    21.42            MMT/Hectospec
239.650665    27.155926    29080.81    25.09            MMT/Hectospec
239.651108    27.108400    27495.13    31.50            MMT/Hectospec
239.651337    27.333054    25738.95    24.73            MMT/Hectospec
239.651428    26.901361    62942.86    23.70            MMT/Hectospec
239.651520    27.539333     9733.77    51.07            MMT/Hectospec
239.652405    27.226561    24710.03    48.11            MMT/Hectospec
239.652557    27.315281    27965.71    19.24            MMT/Hectospec
239.652740    27.204453    25922.66    20.57            MMT/Hectospec
239.652817    27.087616    27436.80    54.09            MMT/Hectospec
239.652847    27.622948    28666.71    40.58            MMT/Hectospec
239.652969    27.590425     9091.30    26.45            MMT/Hectospec
239.653015    27.297363    28292.25    35.97            MMT/Hectospec
239.653076    27.449331    43267.99    15.93            MMT/Hectospec
239.653885    27.511040    28573.39    18.09            MMT/Hectospec
239.654297    27.137995    27069.75    23.08            MMT/Hectospec
239.654587    26.752235    21613.76    16.28            MMT/Hectospec
239.654984    27.197790    26616.36    22.21            MMT/Hectospec
239.655640    27.612535     9425.35    21.88            MMT/Hectospec
239.656128    27.084040    27637.12    21.66            MMT/Hectospec
239.656235    27.187916    27816.84    21.42            MMT/Hectospec
239.656815    27.138681    44047.61    54.56                     SDSS
239.657776    27.160196    26938.07    41.20            MMT/Hectospec
239.658569    27.354961    27075.83    26.86            MMT/Hectospec
239.659485    26.938456    74584.47    48.38                     SDSS
239.659698    27.410664    29288.99    25.65            MMT/Hectospec
239.660156    26.905733    20249.98    16.25            MMT/Hectospec
239.660339    26.901203    26351.44    23.44            MMT/Hectospec
239.660431    27.158400    27800.75    19.26            MMT/Hectospec
239.660934    27.392298    26049.39    57.55            MMT/Hectospec
239.661255    27.195349    23959.37    34.50            MMT/Hectospec
239.661713    27.299381   105742.01    31.90            MMT/Hectospec
239.662415    27.361719    26709.67    28.39            MMT/Hectospec
239.662506    27.233805    26945.45    20.93            MMT/Hectospec
239.662674    26.976913    19792.90    47.37                     SDSS
239.663605    27.271641    26739.69    20.85            MMT/Hectospec
239.663940    27.620695    26311.86    26.76            MMT/Hectospec
239.664124    27.192020    24908.47    25.00            MMT/Hectospec
239.664825    27.231001    27052.62    21.70            MMT/Hectospec
239.664886    26.875753    26031.23    28.46            MMT/Hectospec
239.664902    27.162758    26724.19    25.67            MMT/Hectospec
239.665024    26.913134    49101.66    43.49            MMT/Hectospec
239.665939    27.499420    45606.16    30.49            MMT/Hectospec
239.666565    27.105589    27396.21    22.63            MMT/Hectospec
239.666672    26.977661    19274.44    54.92                     SDSS
239.666870    27.181753    56941.23    23.33            MMT/Hectospec
239.666962    27.582874     9339.55    57.68                     SDSS
239.667358    27.060839    68671.66    48.67                     SDSS
239.667877    26.919069    53560.41    15.82            MMT/Hectospec
239.669296    27.399815    26376.77    47.52            MMT/Hectospec
239.669662    27.465813   394179.12   567.17                     SDSS
239.670868    27.136953    25967.21    22.54            MMT/Hectospec
239.672180    27.593100    52896.07    36.49            MMT/Hectospec
239.672195    26.829132    26272.21    25.30            MMT/Hectospec
239.672699    27.252884    26532.40    20.03            MMT/Hectospec
239.672836    26.964859    26554.98    28.51            MMT/Hectospec
239.673096    27.098206    51677.65    15.94            MMT/Hectospec
239.673203    27.557596     8796.72    44.24                     SDSS
239.673309    26.813272    27918.29    24.16            MMT/Hectospec
239.673752    27.541964    26154.36    15.99            MMT/Hectospec
239.674133    27.101261    51712.89    16.01            MMT/Hectospec
239.674301    27.627111    25293.75    25.49            MMT/Hectospec
239.675537    27.050119   155482.89    20.63            MMT/Hectospec
239.676132    26.877020    25942.57    16.13            MMT/Hectospec
239.676163    27.642141    26721.63    19.40            MMT/Hectospec
239.676636    27.618086     9078.44    49.34                     SDSS
239.677170    27.249792    28181.48    21.33            MMT/Hectospec
239.678085    27.406134    26865.84    37.06            MMT/Hectospec
239.678406    27.126625    25917.66    28.50                     SDSS
239.679214    27.533655    26176.93    25.21            MMT/Hectospec
239.679443    26.985201    27117.93    21.12            MMT/Hectospec
239.679642    27.555864    27786.31    37.25            MMT/Hectospec
239.680557    27.562347    27567.63    21.11            MMT/Hectospec
239.681061    27.198462    27021.70    28.42            MMT/Hectospec
239.681549    27.381460    26766.61    31.34            MMT/Hectospec
239.681641    27.335266    28389.49    18.02            MMT/Hectospec
239.681931    27.127995    25853.47    18.90            MMT/Hectospec
239.681992    27.316263    19344.65    43.64                     SDSS
239.682068    27.130339   172521.40    34.93            MMT/Hectospec
239.682083    26.818150     4249.77    34.90                     SDSS
239.682114    27.131336    25746.44    28.48            MMT/Hectospec
239.682144    27.257013    27004.77    56.27            MMT/Hectospec
239.682175    27.139595    46445.40    16.02            MMT/Hectospec
239.682175    27.073204    27655.72    20.52            MMT/Hectospec
239.682571    26.909294    30336.21    39.11            MMT/Hectospec
239.683060    27.472252   172931.69    55.27            MMT/Hectospec
239.683243    26.959887    26506.37    20.45            MMT/Hectospec
239.683289    27.350094    27547.21    21.29            MMT/Hectospec
239.683411    27.566067    82756.98    17.16            MMT/Hectospec
239.683456    27.218845    64529.32    15.43            MMT/Hectospec
239.683960    27.308825    23966.40    16.08            MMT/Hectospec
239.684311    27.345142    27598.06    40.13            MMT/Hectospec
239.685394    26.803436    49730.71    29.44            MMT/Hectospec
239.686783    27.251328    24499.88    19.45            MMT/Hectospec
239.687210    27.130327    24134.17    24.43            MMT/Hectospec
239.687302    27.063673    28051.91    32.68            MMT/Hectospec
239.687347    27.136719    28351.22    12.38                     SDSS
239.687607    27.374245    28723.23    16.27            MMT/Hectospec
239.687729    27.641956    25322.54    27.04            MMT/Hectospec
239.687927    27.033800    27333.21    19.37            MMT/Hectospec
239.688461    27.134439    27560.06    24.27            MMT/Hectospec
239.688538    27.552635    62609.43    22.46            MMT/Hectospec
239.688828    27.197811    26164.96    22.50            MMT/Hectospec
239.689178    27.150673    24096.86    27.27            MMT/Hectospec
239.689438    27.317730    29793.68    22.05            MMT/Hectospec
239.689850    27.371042    27037.88    33.78            MMT/Hectospec
239.690094    27.206631    27841.09    27.22            MMT/Hectospec
239.690796    27.273241    28397.66    18.97            MMT/Hectospec
239.691681    26.936886    20272.56    38.27            MMT/Hectospec
239.692276    27.640736    25472.94    21.36            MMT/Hectospec
239.692947    27.574648    62590.73    26.77            MMT/Hectospec
239.693329    27.213112    26272.94    24.99            MMT/Hectospec
239.693832    27.233147    27000.58    35.84            MMT/Hectospec
239.694626    27.191256    24553.45    24.16            MMT/Hectospec
239.694946    27.424236    27515.56    64.76            MMT/Hectospec
239.695435    27.092545    27674.52    20.97            MMT/Hectospec
239.695694    27.264688    24456.29    16.08            MMT/Hectospec
239.696350    26.808033     5364.58    16.77            MMT/Hectospec
239.696823    27.407846    28576.37    21.33            MMT/Hectospec
239.697571    27.403048    26571.31    58.54            MMT/Hectospec
239.697571    27.155685    27236.46    26.33            MMT/Hectospec
239.697586    27.235434    62945.66    15.90            MMT/Hectospec
239.697845    26.855722    68449.43    42.35            MMT/Hectospec
239.699234    27.199104    65349.23    16.10            MMT/Hectospec
239.699585    27.142311    25959.77    15.89            MMT/Hectospec
239.699844    27.646437    56531.05    57.78            MMT/Hectospec
239.699844    26.814285    25848.72    30.87            MMT/Hectospec
239.700272    27.296888    27627.10    29.81            MMT/Hectospec
239.700333    27.356133    24213.99    16.20            MMT/Hectospec
239.701172    27.199602    62496.17    40.60            MMT/Hectospec
239.701828    27.044386    28382.75    18.54            MMT/Hectospec
239.701950    27.081388    26579.93    20.53            MMT/Hectospec
239.702850    26.790825     4368.42    38.45            MMT/Hectospec
239.703674    27.184286    99021.01    29.76            MMT/Hectospec
239.704636    27.331255    26649.76    22.88            MMT/Hectospec
239.705872    27.201851    25931.10    22.13            MMT/Hectospec
239.705872    27.258310    28498.29    30.74            MMT/Hectospec
239.706146    27.008253    25698.21    20.10            MMT/Hectospec
239.706482    27.491903    57357.52    16.30            MMT/Hectospec
239.706589    27.087873    26325.88    51.11                     SDSS
239.707001    27.444304    25447.97    25.07                     SDSS
239.707932    27.073895    28544.87    31.65            MMT/Hectospec
239.709732    27.391052    28590.88    25.56            MMT/Hectospec
239.709915    27.196539    28008.54    21.10            MMT/Hectospec
239.709946    27.389692    27756.85    30.18            MMT/Hectospec
239.710266    27.390066    28060.80    28.41            MMT/Hectospec
239.712173    27.262739    27137.01    20.27            MMT/Hectospec
239.712631    27.632681    29083.27    19.25            MMT/Hectospec
239.713654    27.524426    26248.77    16.08            MMT/Hectospec
239.713821    27.074869    26133.00    26.07            MMT/Hectospec
239.713837    27.400917    26745.64    24.25            MMT/Hectospec
239.714645    27.112469    24936.49    21.53            MMT/Hectospec
239.716034    27.369131    28167.33    40.33            MMT/Hectospec
239.716217    27.632664   200870.72    59.95            MMT/Hectospec
239.716293    27.397264    29573.10    19.43            MMT/Hectospec
239.716553    27.111147    26670.58    26.50            MMT/Hectospec
239.716705    27.219912    26225.41    20.45            MMT/Hectospec
239.716705    26.881775    28005.92    31.85            MMT/Hectospec
239.717987    27.567337    26928.72    23.35            MMT/Hectospec
239.719009    27.579416    65407.52    15.90            MMT/Hectospec
239.719482    27.474464    26056.97    30.63            MMT/Hectospec
239.719650    27.472099    31501.75    27.87            MMT/Hectospec
239.721130    26.869024    49913.06    35.52            MMT/Hectospec
239.721146    26.950867    61907.31    16.43            MMT/Hectospec
239.722229    27.267973    28207.63    37.70            MMT/Hectospec
239.722763    27.483795   450576.09  1008.82                     SDSS
239.723862    27.320221    25303.22    60.46            MMT/Hectospec
239.723907    27.013069    19721.53    17.34            MMT/Hectospec
239.724197    27.201778    28267.92    21.01            MMT/Hectospec
239.724411    26.928986    24995.04    34.46            MMT/Hectospec
239.726669    27.323950    92880.79    36.47            MMT/Hectospec
239.726807    27.089581    27873.37    23.73            MMT/Hectospec
239.726974    27.076633    26822.96    39.61            MMT/Hectospec
239.727173    27.013580    19245.90    23.63            MMT/Hectospec
239.727188    27.546341    72500.84    19.48            MMT/Hectospec
239.727249    27.493202    27090.73    16.99            MMT/Hectospec
239.728333    27.627644    27170.37    32.85            MMT/Hectospec
239.729019    27.314791    65590.11    53.61            MMT/Hectospec
239.729736    27.356970    24576.65    16.22            MMT/Hectospec
239.731598    27.562622    27270.01    31.43            MMT/Hectospec
239.731628    27.236919    65613.57    17.30            MMT/Hectospec
239.731644    27.185005    27933.29    29.83            MMT/Hectospec
239.731674    27.173416    26606.66    20.12            MMT/Hectospec
239.731873    27.424631    28583.95    22.51            MMT/Hectospec
239.732162    27.277842    28142.87    18.64            MMT/Hectospec
239.732346    27.356522    28541.96    16.14            MMT/Hectospec
239.732391    27.586338    29098.23    18.65            MMT/Hectospec
239.732849    27.441732    26978.24    20.81            MMT/Hectospec
239.733032    26.841158    26175.38    23.05            MMT/Hectospec
239.733047    26.795370    26001.10    50.84            MMT/Hectospec
239.733719    26.760120    26131.31    38.11            MMT/Hectospec
239.735077    27.561991    26940.93    26.41            MMT/Hectospec
239.735519    27.633698    25683.47    26.86            MMT/Hectospec
239.735825    27.510897    27104.17    22.14            MMT/Hectospec
239.735901    27.306524    29293.71    17.93            MMT/Hectospec
239.736099    27.202366   115277.16    33.02            MMT/Hectospec
239.736160    27.457777    29155.93    44.20            MMT/Hectospec
239.736694    27.293602    65556.33    21.74            MMT/Hectospec
239.736923    27.552074    46235.59    22.78            MMT/Hectospec
239.737747    27.632648    26922.95    32.31                     SDSS
239.738785    27.128212    26846.88    20.88            MMT/Hectospec
239.738815    27.557972     9120.25    38.14            MMT/Hectospec
239.739090    27.648453    15205.64    27.52            MMT/Hectospec
239.739349    27.221228    25864.23    31.45            MMT/Hectospec
239.739700    27.325508    93105.58    16.00            MMT/Hectospec
239.739960    26.801325    64230.76    22.86            MMT/Hectospec
239.739960    27.646576    45204.58    24.48            MMT/Hectospec
239.740570    26.797703    37368.54    15.87            MMT/Hectospec
239.741104    26.894125    25625.83    21.04            MMT/Hectospec
239.741150    27.073050    26354.74    20.02            MMT/Hectospec
239.741455    27.579687    97784.17    31.55            MMT/Hectospec
239.741867    27.237892   115179.11    25.28            MMT/Hectospec
239.743134    27.588953    29242.33    42.25            MMT/Hectospec
239.744003    27.256201   115338.99    21.03            MMT/Hectospec
239.745834    27.322685    24477.64    41.80                     SDSS
239.746902    27.090094    26797.99    43.50            MMT/Hectospec
239.748154    27.308205    41812.07    26.79            MMT/Hectospec
239.748383    27.211946    27037.76    41.46            MMT/Hectospec
239.749283    27.009937    98768.12    61.49                     SDSS
239.750275    27.088570    26493.92    19.45            MMT/Hectospec
239.750717    27.338936    65603.76    26.31            MMT/Hectospec
239.751007    27.360807    62449.17    33.18            MMT/Hectospec
239.751053    26.842138    28887.64    15.89            MMT/Hectospec
239.752640    27.095083    26888.69    21.61            MMT/Hectospec
239.754257    27.520744    72574.32    53.63            MMT/Hectospec
239.754822    27.118269    52384.73    26.77            MMT/Hectospec
239.755020    27.567484    26474.21    22.26            MMT/Hectospec
239.755096    27.603806     9213.76    67.26                     SDSS
239.756317    27.481997    51751.04    25.55            MMT/Hectospec
239.756424    27.167997    27540.32    22.41            MMT/Hectospec
239.756561    27.199139    52478.43    32.17            MMT/Hectospec
239.756714    27.201073    28751.89    54.08            MMT/Hectospec
239.756912    26.906372    25897.37    76.57            MMT/Hectospec
239.758072    27.317890    24389.78    24.46            MMT/Hectospec
239.758591    27.411144    26708.00    24.27            MMT/Hectospec
239.758942    27.082590    27152.94    20.24            MMT/Hectospec
239.759094    27.322418     9011.94    26.73            MMT/Hectospec
239.759491    26.975761    64793.00    12.60            MMT/Hectospec
239.759491    26.975761   172435.80    28.69            MMT/Hectospec
239.759613    27.226072    28688.02    39.91            MMT/Hectospec
239.759888    27.083408    86487.52    28.71            MMT/Hectospec
239.760010    26.847906    26180.54    16.75            MMT/Hectospec
239.760788    27.594135    28798.51    29.98            MMT/Hectospec
239.760834    27.216816    27184.61    28.05            MMT/Hectospec
239.760956    26.842598    27090.75    19.40            MMT/Hectospec
239.761108    26.830555    26943.41    20.10            MMT/Hectospec
239.761368    27.450550    26807.35    27.05            MMT/Hectospec
239.761490    27.153641    28525.44    21.39            MMT/Hectospec
239.762085    26.852837    27520.37    27.91            MMT/Hectospec
239.762970    27.043173    26356.19    20.59            MMT/Hectospec
239.763031    27.533522    27785.02    18.99            MMT/Hectospec
239.763214    27.220070    26534.68    24.85            MMT/Hectospec
239.763535    26.855669    25999.90    28.86            MMT/Hectospec
239.763672    27.477144    27011.84    30.80            MMT/Hectospec
239.764679    27.180967    52170.16    15.71            MMT/Hectospec
239.764877    27.386395    41959.60    37.55            MMT/Hectospec
239.765198    27.430038    31436.86    16.00            MMT/Hectospec
239.765732    27.360689    26841.49    16.61            MMT/Hectospec
239.766022    27.567326    65396.18    46.65            MMT/Hectospec
239.766052    27.195549    52976.22    36.66            MMT/Hectospec
239.766464    27.331816    27078.20    23.90            MMT/Hectospec
239.766708    27.206106    65696.79    29.14            MMT/Hectospec
239.767090    27.157898    26935.50    41.18            MMT/Hectospec
239.767822    27.120203    28073.57    19.89            MMT/Hectospec
239.768417    27.268555    27273.22    21.71            MMT/Hectospec
239.768631    27.328522    25222.27    36.42            MMT/Hectospec
239.768707    27.123520    26835.45    40.80            MMT/Hectospec
239.768723    27.485353    51807.11    80.69            MMT/Hectospec
239.768967    27.015852    76560.78   103.28            MMT/Hectospec
239.769135    27.636997    34462.04    51.81                     SDSS
239.769669    27.170176    26005.41    22.25            MMT/Hectospec
239.770309    27.055038    12275.49    20.95            MMT/Hectospec
239.771545    27.153366    26414.89    51.24            MMT/Hectospec
239.771851    27.377855    27292.43    67.92            MMT/Hectospec
239.772873    26.890081    28332.26    19.61            MMT/Hectospec
239.773041    27.057119    33442.30    29.37            MMT/Hectospec
239.773773    27.335077    13367.61    16.46            MMT/Hectospec
239.775299    27.217297    26523.03    41.27            MMT/Hectospec
239.776108    27.074175    25776.44    31.52            MMT/Hectospec
239.776688    26.900141    92666.51    25.46            MMT/Hectospec
239.777832    27.418394   161343.00    22.12            MMT/Hectospec
239.778198    27.191896    53005.31    26.69            MMT/Hectospec
239.778763    27.097731    29113.05    31.74            MMT/Hectospec
239.779953    27.122141    24738.28    16.62            MMT/Hectospec
239.782852    27.294100    28343.28    21.53            MMT/Hectospec
239.784912    27.054710    52789.42    15.82            MMT/Hectospec
239.785721    27.166861    26916.90    27.34            MMT/Hectospec
239.785828    27.438486    51847.32    19.75            MMT/Hectospec
239.788055    27.189793    52146.80    59.97                     SDSS
239.788116    26.914497    25967.81    20.78            MMT/Hectospec
239.789398    26.919428    26106.01    22.96            MMT/Hectospec
239.789734    26.952522    26015.96    34.82            MMT/Hectospec
239.789841    27.048325    28137.88    26.22            MMT/Hectospec
239.790970    27.292427    65464.62    22.81            MMT/Hectospec
239.791672    27.277000    52147.24    22.37            MMT/Hectospec
239.791931    27.470194    27508.35    16.74            MMT/Hectospec
239.791992    27.182503    52733.49    36.52            MMT/Hectospec
239.793030    27.044548    49648.11    31.51            MMT/Hectospec
239.793030    27.189211    28874.99    19.02            MMT/Hectospec
239.793640    27.022911    21012.34    19.41            MMT/Hectospec
239.794144    27.282608    27188.01    26.13            MMT/Hectospec
239.794327    27.083342    26405.78    20.43            MMT/Hectospec
239.794479    26.878027    27345.34    19.61            MMT/Hectospec
239.794495    26.892662    26397.15    36.55            MMT/Hectospec
239.796249    27.181929    22658.76    23.65            MMT/Hectospec
239.796524    26.875141    25889.90    34.03            MMT/Hectospec
239.797241    27.577108    28972.68    25.50            MMT/Hectospec
239.797379    27.018353    29127.79    35.59            MMT/Hectospec
239.797592    26.889845    68477.93    31.85            MMT/Hectospec
239.798615    27.178102    26769.26    27.15            MMT/Hectospec
239.799057    26.874170    28462.32    16.16            MMT/Hectospec
239.799911    26.898432    36908.95    41.31                     SDSS
239.801270    27.248692    28398.03    50.16            MMT/Hectospec
239.801788    27.099686    25917.53    26.62            MMT/Hectospec
239.803268    27.323437    47136.45    22.86            MMT/Hectospec
239.803619    27.560362    45649.27    27.75            MMT/Hectospec
239.805374    26.895166    36967.86    33.47            MMT/Hectospec
239.806366    27.661139     9876.72    25.63                     SDSS
239.807861    27.586773    97853.72    16.15            MMT/Hectospec
239.808105    27.592680    45665.70    33.54            MMT/Hectospec
239.808792    27.045975    61919.11    35.50            MMT/Hectospec
239.811142    27.289984    27575.58    19.62            MMT/Hectospec
239.811981    27.172989    27239.33    20.48            MMT/Hectospec
239.812302    27.264345    26142.58    23.73            MMT/Hectospec
239.814880    27.477776    27066.48    20.07            MMT/Hectospec
239.814987    27.307163    28414.95    35.76            MMT/Hectospec
239.817276    26.892002    44677.94    23.27            MMT/Hectospec
239.817368    27.249872    26518.60    28.20            MMT/Hectospec
239.820358    26.862045    34228.30    23.99            MMT/Hectospec
239.820862    27.456989    72328.39    22.53            MMT/Hectospec
239.821594    26.796078    27260.93    30.25            MMT/Hectospec
239.822281    26.961111    61923.97    28.67            MMT/Hectospec
239.824615    27.237576    65520.56    35.69            MMT/Hectospec
239.825333    27.514238    15510.83    40.31            MMT/Hectospec
239.825958    27.327034    26834.77    30.52            MMT/Hectospec
239.826416    27.436144    25919.21    16.88            MMT/Hectospec
239.827011    27.020159    27043.35    37.97            MMT/Hectospec
239.828049    27.334146    26861.28    22.18            MMT/Hectospec
239.828430    27.481991    28098.35    20.26            MMT/Hectospec
239.829895    27.300552    65409.20    36.12            MMT/Hectospec
239.830399    27.550514    51604.27    23.47            MMT/Hectospec
239.830414    27.252354    26312.02    22.55            MMT/Hectospec
239.832275    27.663336    70420.48    28.85            MMT/Hectospec
239.832520    27.334942    72266.35    29.83            MMT/Hectospec
239.832794    27.506475   126909.64    22.52            MMT/Hectospec
239.833969    26.895836    25910.10    23.84            MMT/Hectospec
239.835587    26.963894    26440.80    37.09            MMT/Hectospec
239.836212    27.194118    27618.35    29.07            MMT/Hectospec
239.839233    27.577103    68562.52    25.39            MMT/Hectospec
239.839233    27.196535    27423.64    21.01            MMT/Hectospec
239.842453    27.060810    19228.84   345.88                     SDSS
239.844193    27.191025    27620.53    20.47            MMT/Hectospec
239.844833    27.040230    24981.18    20.80            MMT/Hectospec
239.845032    27.077391     9935.18    16.45            MMT/Hectospec
239.845306    27.346655    27151.76    19.23            MMT/Hectospec
239.845917    26.862619    28319.20    16.16            MMT/Hectospec
239.848114    27.279869    65796.38    19.83            MMT/Hectospec
239.848145    27.073370    33459.30    22.50            MMT/Hectospec
239.848282    26.921755    26034.72    35.36            MMT/Hectospec
239.849686    27.254770    27267.04    22.81            MMT/Hectospec
239.851913    26.936546   129534.39    17.43            MMT/Hectospec
239.852234    26.965517    27627.72    19.39            MMT/Hectospec
239.852280    27.560955    50264.47    22.82            MMT/Hectospec
239.852356    27.216850    27837.92    20.09            MMT/Hectospec
239.852707    27.631067    72655.50    26.33            MMT/Hectospec
239.853424    27.475435    72457.88    27.52            MMT/Hectospec
239.853577    27.640751    12507.18    18.90            MMT/Hectospec
239.853653    27.361488   115645.55    25.46            MMT/Hectospec
239.853836    26.847700    28628.37    21.75            MMT/Hectospec
239.853928    27.031591    47148.09    22.41            MMT/Hectospec
239.853989    26.915787    36929.04    52.58                     SDSS
239.854156    27.660072    29702.36    31.81            MMT/Hectospec
239.854630    27.595678    28805.61    15.71            MMT/Hectospec
239.854980    27.175016    27111.48    74.63            MMT/Hectospec
239.855026    27.111572    52098.24    40.44            MMT/Hectospec
239.855194    27.417656    27243.93    19.00            MMT/Hectospec
239.855301    27.618248    27378.49    22.23            MMT/Hectospec
239.856598    26.838322    30311.38    22.80            MMT/Hectospec
239.858292    27.405209    27276.45    41.34            MMT/Hectospec
239.860138    27.174364    47522.37    28.52            MMT/Hectospec
239.860489    26.876125    25421.39    30.94            MMT/Hectospec
239.860519    27.278038    25687.56    16.30            MMT/Hectospec
239.860992    26.972982    44646.83    23.41            MMT/Hectospec
239.861847    27.496525    46118.88    40.60                     SDSS
239.862961    27.003757    25724.96    23.24            MMT/Hectospec
239.863495    26.832951    30223.17    44.93            MMT/Hectospec
239.865311    26.968788    25983.97    22.96            MMT/Hectospec
239.865662    27.121964    26886.01    24.20            MMT/Hectospec
239.868713    27.041630    30894.17    21.56            MMT/Hectospec
239.870712    26.999147   114255.04    37.21            MMT/Hectospec
239.870819    27.519236    52199.94    31.45            MMT/Hectospec
239.871033    26.918850    25728.06    23.04            MMT/Hectospec
239.873489    27.458195    56610.18    37.08            MMT/Hectospec
239.873535    27.618416    45401.02    28.20            MMT/Hectospec
239.874405    27.064302    27487.33    19.07            MMT/Hectospec
239.875290    27.140284    29343.06    27.00            MMT/Hectospec
239.875351    27.643084    29659.83    27.43            MMT/Hectospec
239.876007    27.252634    62613.96    20.59            MMT/Hectospec
239.876846    27.372017    62079.47    23.88            MMT/Hectospec
239.876907    26.922161    19157.32    24.01            MMT/Hectospec
239.877365    26.926292    19284.93    13.89                     SDSS
239.877457    27.547081    15218.57    54.67            MMT/Hectospec
239.878357    27.137470   114068.15    22.12            MMT/Hectospec
239.878647    27.081404    26424.79    25.02            MMT/Hectospec
239.878784    27.573248    45575.38    16.84            MMT/Hectospec
239.878815    26.914478    25964.06    21.91            MMT/Hectospec
239.879089    27.549343    27142.46    28.06                     SDSS
239.879120    27.091413    26462.63    16.88            MMT/Hectospec
239.879150    27.577681    27556.30    18.51            MMT/Hectospec
239.879272    27.479206    56829.71    68.93            MMT/Hectospec
239.879349    27.197939    52337.32    19.98            MMT/Hectospec
239.881088    27.427187    62484.35    20.53            MMT/Hectospec
239.881577    27.220015    50012.44    24.58            MMT/Hectospec
239.881897    27.410208    50254.16    24.92            MMT/Hectospec
239.882950    27.299086    65729.94    15.89            MMT/Hectospec
239.884018    27.221125    51761.32    25.64            MMT/Hectospec
239.884384    27.331089    86665.76    30.01            MMT/Hectospec
239.886337    27.458420    28537.78    24.68            MMT/Hectospec
239.886353    27.352734    62922.68    18.11            MMT/Hectospec
239.887161    27.456133    65413.32    27.55            MMT/Hectospec
239.887390    27.084219    26811.45    22.15            MMT/Hectospec
239.887421    26.900356   110042.75    26.05            MMT/Hectospec
239.887985    27.047087    47208.61    47.71            MMT/Hectospec
239.888245    26.867044    26192.82    28.99            MMT/Hectospec
239.888977    26.920553    26164.64    21.06            MMT/Hectospec
239.890533    27.106783    56959.56    15.96            MMT/Hectospec
239.891190    27.336548    50099.67    31.09            MMT/Hectospec
239.891586    27.230852    62302.73    49.44            MMT/Hectospec
239.891724    27.586081    26299.11    22.51            MMT/Hectospec
239.892395    27.496992    56675.77    19.72            MMT/Hectospec
239.892990    26.954191    30825.64    35.01            MMT/Hectospec
239.894424    27.363508    27541.10    36.05            MMT/Hectospec
239.896271    27.639681     9252.88    24.58                     SDSS
239.897079    27.494070    56772.67    19.39            MMT/Hectospec
239.897339    27.216248    28608.97    31.22            MMT/Hectospec
239.897598    27.533222   138781.32    27.94            MMT/Hectospec
239.898453    27.493492    56709.70    16.31            MMT/Hectospec
239.899933    27.108706    27367.10    19.07            MMT/Hectospec
239.901642    27.246374    28734.19    16.21            MMT/Hectospec
239.902618    26.854834    28895.72    32.04            MMT/Hectospec
239.903473    27.047441    49800.78    27.61            MMT/Hectospec
239.903976    27.339336    46812.53    16.59            MMT/Hectospec
239.905334    27.069092    28687.18    19.65            MMT/Hectospec
239.906769    27.254711    62802.27    32.82            MMT/Hectospec
239.908829    27.260221    26071.95    22.06            MMT/Hectospec
239.910187    27.132116    68405.41    23.71            MMT/Hectospec
239.910492    27.019928    87181.68    16.04            MMT/Hectospec
239.910553    27.171350    27444.36    20.16            MMT/Hectospec
239.914139    27.135822    68378.90    19.81            MMT/Hectospec
239.918365    27.383387    25969.59    16.01            MMT/Hectospec
239.918365    27.156525    26844.10    18.92            MMT/Hectospec
239.918808    27.121849    10527.76    26.83            MMT/Hectospec
239.918839    27.417662    65446.27    37.85            MMT/Hectospec
239.918976    27.615364    28752.48    24.37            MMT/Hectospec
239.920197    27.062952    27793.27    22.07            MMT/Hectospec
239.920975    27.123278    25913.12    20.94            MMT/Hectospec
239.921326    27.531641    98130.55    16.65            MMT/Hectospec
239.921509    27.149727    27326.71    29.71            MMT/Hectospec
239.923279    27.111860    26568.21    31.66            MMT/Hectospec
239.925278    27.057888    25994.54    26.72            MMT/Hectospec
239.928528    27.178028    27807.35    22.57            MMT/Hectospec
239.930710    27.573881    51327.29    22.02            MMT/Hectospec
239.931427    27.303728    25394.56    29.14            MMT/Hectospec
239.932678    27.108315    44453.77    37.23            MMT/Hectospec
239.933685    27.304695    51702.98    15.77            MMT/Hectospec
239.933731    27.213858    98526.12    24.16            MMT/Hectospec
239.933960    27.374580    26106.58    22.01            MMT/Hectospec
239.934311    27.242064    98523.23    23.44            MMT/Hectospec
239.935181    27.063612    68913.59    23.86            MMT/Hectospec
239.936234    27.322012    25165.76    29.60            MMT/Hectospec
239.936356    26.958258    37495.05    61.91                     SDSS
239.937805    27.419542    56737.31    27.12            MMT/Hectospec
239.938782    27.187700    26890.58    29.32            MMT/Hectospec
239.939178    27.564684    45223.41    16.05            MMT/Hectospec
239.939682    27.487833    54724.36    15.71            MMT/Hectospec
239.940323    27.285236    98927.16    26.33            MMT/Hectospec
239.940552    27.228670   140536.25    25.94            MMT/Hectospec
239.941605    27.366138    43409.52    17.87            MMT/Hectospec
239.942261    27.408411    46559.30    19.67            MMT/Hectospec
239.943542    27.591433    24894.71    16.44            MMT/Hectospec
239.943649    27.027447    31553.50    33.99            MMT/Hectospec
239.946274    27.371822    26027.19    26.14            MMT/Hectospec
239.946625    27.247900   127515.61    27.52            MMT/Hectospec
239.947266    27.452869    26657.91    20.05            MMT/Hectospec
239.947266    27.251036    98485.52    17.23            MMT/Hectospec
239.950165    27.088310    26187.03    21.29            MMT/Hectospec
239.950439    27.120045    43998.22    24.54            MMT/Hectospec
239.952560    27.549990    45404.67    34.67            MMT/Hectospec
239.953445    27.245783    68724.37    27.65            MMT/Hectospec
239.954681    27.189762    51833.93    21.73            MMT/Hectospec
239.955566    27.379414    27351.00    21.72            MMT/Hectospec
239.955719    27.553028    76013.01    17.30            MMT/Hectospec
239.956024    27.419455   126957.02    58.87                     SDSS
239.957672    27.310400    25331.06    16.27            MMT/Hectospec
239.957916    27.084925    33174.38    16.15            MMT/Hectospec
239.959412    27.094795    26833.21    19.58            MMT/Hectospec
239.959488    26.921511    27449.40    19.22            MMT/Hectospec
239.960617    27.519608    46034.71    15.78            MMT/Hectospec
239.962952    27.130596   280090.09   182.38                     SDSS
239.964615    27.036606    26638.93    22.38            MMT/Hectospec
239.964630    27.510738    27479.04    19.00            MMT/Hectospec
239.967438    27.051298    71715.97    24.41            MMT/Hectospec
239.968613    26.952250    31159.84    31.17            MMT/Hectospec
239.970352    27.315420    51347.68    17.23            MMT/Hectospec
239.972763    27.074757    26084.49    45.77                     SDSS
239.973267    27.265224    27108.15    28.93            MMT/Hectospec
239.973755    27.190691    52144.67    15.50            MMT/Hectospec
239.975006    27.158136    26337.02    15.88            MMT/Hectospec
239.976242    27.574078    64686.79    34.42            MMT/Hectospec
239.976273    27.243729    22677.46    29.10            MMT/Hectospec
239.976578    26.974239    13387.39    21.99            MMT/Hectospec
239.978424    27.283184    27972.75    18.93            MMT/Hectospec
239.980026    27.331812    28650.56    29.01            MMT/Hectospec
239.980240    27.453278    28413.22    18.72            MMT/Hectospec
239.980682    27.478420    28707.17    16.37            MMT/Hectospec
239.981171    26.951483    31069.48    18.41            MMT/Hectospec
239.981522    26.971556    27883.11    30.20            MMT/Hectospec
239.981934    26.956148    30836.52    29.89            MMT/Hectospec
239.984299    27.477388    28622.36    22.73            MMT/Hectospec
239.984619    27.547003    46043.20    30.08            MMT/Hectospec
239.985153    26.918333    26583.10    30.51            MMT/Hectospec
239.986389    27.249191   115406.63    26.87            MMT/Hectospec
239.987534    27.564947    52448.39    47.20                     SDSS
239.988647    27.031998    21858.72    23.08            MMT/Hectospec
239.989151    27.462820    28360.23    22.47            MMT/Hectospec
239.989395    27.546785    26645.93    25.42            MMT/Hectospec
239.990662    27.381927    25906.05    27.54            MMT/Hectospec
239.992798    27.298409     5422.63    22.75            MMT/Hectospec
239.994049    27.438707   125901.71    37.96            MMT/Hectospec
239.995316    27.470531    52203.32    24.85            MMT/Hectospec
239.996674    27.376919    25099.25    15.98            MMT/Hectospec
239.997589    26.930195    26749.41    26.04            MMT/Hectospec
239.998947    27.249083    68610.05    29.13            MMT/Hectospec
239.999802    27.155025    31177.39    23.12            MMT/Hectospec
240.002640    27.370880    95000.28    15.90            MMT/Hectospec
240.003372    26.998295    27243.08    25.45            MMT/Hectospec
240.004974    27.037003    31383.47    28.68            MMT/Hectospec
240.005157    27.356258    43409.95    21.11            MMT/Hectospec
240.006271    27.396667    38545.38    15.97            MMT/Hectospec
240.007751    26.950098    26425.27    19.71            MMT/Hectospec
240.008698    27.324772    32795.28    23.86            MMT/Hectospec
240.009216    27.277559    32705.48    16.41            MMT/Hectospec
240.012161    26.979723    62528.33    23.70            MMT/Hectospec
240.013367    27.088947    25356.27    25.64            MMT/Hectospec
240.015427    27.209040    26555.81    27.87            MMT/Hectospec
240.016342    27.074310    28578.41    24.12            MMT/Hectospec
240.018143    27.430450    64477.84    20.65            MMT/Hectospec
240.018906    27.126253    52096.89    23.86            MMT/Hectospec
240.019608    27.159258    43849.50    51.98            MMT/Hectospec
240.022980    27.429026    64792.16    36.90            MMT/Hectospec
240.024628    27.280439    26032.03    81.03            MMT/Hectospec
240.025085    27.039497    26777.67    18.50            MMT/Hectospec
240.027435    27.428459    27606.38    16.39            MMT/Hectospec
240.030304    27.163948    49576.17    30.46            MMT/Hectospec
240.031555    27.299805    46617.03    34.13            MMT/Hectospec
240.036652    27.118925    52111.78    16.86            MMT/Hectospec
240.037674    27.440691   139972.34    25.02            MMT/Hectospec
240.037994    27.089741    10611.88    17.79            MMT/Hectospec
240.039505    27.240253    43876.30    37.04            MMT/Hectospec
240.040146    27.213474   102599.85    24.48            MMT/Hectospec
240.042252    27.176870    27237.18    21.77            MMT/Hectospec
240.042694    27.306284    69254.74    33.86            MMT/Hectospec
240.042801    27.305281    98741.69    17.39            MMT/Hectospec
240.046005    27.312159    69268.92    33.86            MMT/Hectospec
240.046097    27.388386    28404.85    35.85            MMT/Hectospec
240.046127    27.065191    26311.90    24.43            MMT/Hectospec
240.048492    27.142017    47204.08    18.97            MMT/Hectospec
240.050064    27.084255    26691.44    33.65            MMT/Hectospec
240.053101    27.321184    68477.43    26.04            MMT/Hectospec
240.053360    27.054058    36495.11    16.12            MMT/Hectospec
240.053467    27.291548    49035.07    25.55            MMT/Hectospec
240.054642    27.050831    26246.60    19.79            MMT/Hectospec
240.054962    27.360977    21970.51    32.47            MMT/Hectospec
240.057678    27.315369    31169.76    21.37            MMT/Hectospec
240.062546    27.024672    27270.22    58.00            MMT/Hectospec
240.064255    27.104616    31155.15    27.09            MMT/Hectospec
240.065094    27.302452    65466.37    22.83            MMT/Hectospec
240.065887    27.249783    56883.65    35.05            MMT/Hectospec
240.066528    27.021181    26286.75    26.44            MMT/Hectospec
240.067398    27.023521    27398.02    23.09            MMT/Hectospec
240.068634    27.204630    49894.68    28.16            MMT/Hectospec
240.069839    27.008291    28767.66    18.55            MMT/Hectospec
240.070557    27.262808    51058.55    16.87            MMT/Hectospec
240.074814    27.157402    27202.18    25.76            MMT/Hectospec
240.079330    27.357214    14755.66    21.85            MMT/Hectospec
240.081512    27.069244   105946.29    17.59            MMT/Hectospec
240.082138    27.154339    32713.24    28.56            MMT/Hectospec
240.084824    27.417723    27003.93    35.89            MMT/Hectospec
240.085007    27.359276    65711.53    22.49            MMT/Hectospec
240.086182    27.337273    20186.59    25.99            MMT/Hectospec
240.088898    27.182003    62008.18    30.57            MMT/Hectospec
240.091644    27.044514    26412.29    47.55                     SDSS
240.093307    27.185448    49764.45    22.07            MMT/Hectospec
240.093353    27.216455    44653.59    19.39            MMT/Hectospec
240.100113    27.340153    26851.25    28.20            MMT/Hectospec
240.100677    27.287136    46992.92    36.24            MMT/Hectospec
240.100998    27.288322    46774.52    50.18                     SDSS
240.103683    27.306814    26020.40    16.24            MMT/Hectospec
240.103745    27.221561    49644.87    35.10            MMT/Hectospec
240.105576    27.386402    27188.53    36.03            MMT/Hectospec
240.105682    27.233706    43782.13    45.00            MMT/Hectospec
240.107590    27.331369    14725.93    46.82                     SDSS
240.108841    27.232161    44661.64    35.53            MMT/Hectospec
240.127487    27.185474    10591.09    17.16            MMT/Hectospec


==> anc/tab4.txt <==
%auto-ignore
Title: Minor merger-induced cold fronts in Abell~2142 and RXJ1720.1+2638
Authors: Owers M.S., Nulsen P.E.J., Couch W.J.
Table: Redshifts for RXJ1720.
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1- 10 F10.6  deg     R.A.    Right Ascention (J2000)
  13- 23 F11.6  deg     decl.   Declination (J2000)
  26- 35 F10.2  km/s    cz      Redshift
  38- 44 F7.2   km/s    czerr   Redshift Uncertainty
  47- 69 A23    ---     source  Redshift source
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
259.713308    26.620569   119987.97   102.64            MMT/Hectospec
259.718571    26.644934    47540.42   144.19            MMT/Hectospec
259.719717    26.702864   111920.71   101.03            MMT/Hectospec
259.726667    26.565548    72713.53    28.23            MMT/Hectospec
259.727325    26.544941    97930.56    28.17            MMT/Hectospec
259.728700    26.560825    72656.78    80.44            MMT/Hectospec
259.731187    26.554123    98086.70    55.13            MMT/Hectospec
259.732817    26.646864    36395.72    35.47            MMT/Hectospec
259.738025    26.516831    30848.81    21.77            MMT/Hectospec
259.739112    26.738709   117214.30    35.72            MMT/Hectospec
259.740088    26.655073    48486.55    23.44            MMT/Hectospec
259.740142    26.657536   110970.18   138.07            MMT/Hectospec
259.741858    26.667847    78575.58    58.85            MMT/Hectospec
259.743292    26.651514    48277.26    44.15            MMT/Hectospec
259.748583    26.702412   112192.25    44.59            MMT/Hectospec
259.749154    26.660664   117335.64    44.32            MMT/Hectospec
259.750100    26.706608   142667.81    57.87            MMT/Hectospec
259.750242    26.686056    78581.08     3.00            MMT/Hectospec
259.750383    26.507877    98311.30     3.00            MMT/Hectospec
259.751875    26.693752   117295.42     3.00            MMT/Hectospec
259.752187    26.590956    31458.42     3.00            MMT/Hectospec
259.755021    26.697308   130517.47    53.77            MMT/Hectospec
259.756796    26.636949   155663.69    65.32            MMT/Hectospec
259.757079    26.514668    98064.68    98.68            MMT/Hectospec
259.761029    26.661272    78276.07    36.99            MMT/Hectospec
259.763633    26.641287    47652.11    65.29            MMT/Hectospec
259.764092    26.597166    97677.98    17.03            MMT/Hectospec
259.765321    26.635914    47451.86    80.68            MMT/Hectospec
259.766150    26.620031    76581.49   193.96            MMT/Hectospec
259.768067    26.670147   111951.58   165.88            MMT/Hectospec
259.768583    26.803066    31138.14    16.79            MMT/Hectospec
259.769296    26.670641   111390.74    22.39            MMT/Hectospec
259.772529    26.787191    21614.55    30.00            MMT/Hectospec
259.776992    26.748350    32109.96    34.77            MMT/Hectospec
259.777967    26.518023    92202.86    17.12            MMT/Hectospec
259.781229    26.756889   139586.18    22.38            MMT/Hectospec
259.782000    26.541325   126833.56    17.43            MMT/Hectospec
259.782971    26.717709    78935.02    30.10            MMT/Hectospec
259.785921    26.457399    66401.68    16.75            MMT/Hectospec
259.786521    26.494509   151294.30    20.65            MMT/Hectospec
259.786804    26.746536    79147.68    52.90            MMT/Hectospec
259.787608    26.494606    48404.33    45.31            MMT/Hectospec
259.788437    26.647270    97535.56    45.31            MMT/Hectospec
259.789096    26.605974    47675.65    25.11            MMT/Hectospec
259.792183    26.567509   108693.30    48.65            MMT/Hectospec
259.796621    26.748825    79230.28    45.53            MMT/Hectospec
259.798367    26.775709    78386.98    37.88            MMT/Hectospec
259.800767    26.566292    47392.31    26.59            MMT/Hectospec
259.802025    26.442394    58204.22    25.02            MMT/Hectospec
259.803112    26.771278    72722.47    51.91            MMT/Hectospec
259.803171    26.604769    46665.90    30.63            MMT/Hectospec
259.810267    26.664204    72952.20    26.78            MMT/Hectospec
259.811896    26.846561    60657.21    21.34            MMT/Hectospec
259.813383    26.739414    46744.88    68.35            MMT/Hectospec
259.813383    26.493019   155028.19    50.71            MMT/Hectospec
259.813900    26.758898   146060.42    47.09            MMT/Hectospec
259.816762    26.741625    46443.76    34.95            MMT/Hectospec
259.819937    26.487303    31247.28    17.26            MMT/Hectospec
259.820137    26.563561    47380.86    28.45            MMT/Hectospec
259.820337    26.799114    95426.25    46.57            MMT/Hectospec
259.820679    26.607758   131761.85    20.23            MMT/Hectospec
259.824083    26.567259    47505.77    53.57            MMT/Hectospec
259.824513    26.592228    47797.33    20.80            MMT/Hectospec
259.825346    26.589272    47706.88    27.18            MMT/Hectospec
259.825775    26.495594    31162.89    53.61            MMT/Hectospec
259.825975    26.611522    31737.77    34.72            MMT/Hectospec
259.825975    26.683998    81511.04    47.61            MMT/Hectospec
259.826604    26.608126    97570.45    45.51            MMT/Hectospec
259.829292    26.711447    49362.56    50.95            MMT/Hectospec
259.829350    26.434753    58274.02    32.06            MMT/Hectospec
259.830379    26.476439   151774.07    51.82            MMT/Hectospec
259.831667    26.472872    73006.87    16.60            MMT/Hectospec
259.832667    26.720261    77978.83    55.84            MMT/Hectospec
259.832925    26.534523    30984.05    17.01            MMT/Hectospec
259.834729    26.626431    95105.57    30.33            MMT/Hectospec
259.835217    26.648003   184865.84    28.17            MMT/Hectospec
259.835758    26.586018    48881.46    40.44            MMT/Hectospec
259.836046    26.526236    48961.14    20.77            MMT/Hectospec
259.837075    26.414547   127294.86    42.46            MMT/Hectospec
259.837188    26.419966    31544.57    19.66            MMT/Hectospec
259.837646    26.415064   127186.15    40.85            MMT/Hectospec
259.838017    26.633406    47049.69    31.55            MMT/Hectospec
259.838675    26.722750   127442.02    24.66            MMT/Hectospec
259.840421    26.457617    69041.19    45.11            MMT/Hectospec
259.840508    26.535479    48357.74    41.17            MMT/Hectospec
259.842425    26.413299    48456.94    32.61            MMT/Hectospec
259.846070    26.856667    48436.45    79.75              Keck/DEIMOS
259.848288    26.533894    31523.45    25.01            MMT/Hectospec
259.849979    26.870691    61391.82    16.82            MMT/Hectospec
259.850521    26.818567    93793.26    35.14            MMT/Hectospec
259.850921    26.574539    47979.40    46.38            MMT/Hectospec
259.851696    26.616036   190801.03    27.18            MMT/Hectospec
259.852150    26.536551    47247.97    18.88            MMT/Hectospec
259.853525    26.525045    94311.36    41.63            MMT/Hectospec
259.855700    26.489311    58079.69    23.94            MMT/Hectospec
259.856642    26.423431    48712.66    24.63            MMT/Hectospec
259.857558    26.636508    49312.95    17.63            MMT/Hectospec
259.859104    26.561903    46107.22    16.38            MMT/Hectospec
259.862737    26.785364   129066.37    20.91            MMT/Hectospec
259.864712    26.547628    94625.48    55.20            MMT/Hectospec
259.864913    26.804634    30997.08    45.82            MMT/Hectospec
259.866142    26.794384    94514.45    16.19            MMT/Hectospec
259.867088    26.742359   145971.31    65.76            MMT/Hectospec
259.867687    26.576783    94247.93    53.38            MMT/Hectospec
259.867800    26.783556    92513.94    23.66            MMT/Hectospec
259.868429    26.782055    92893.03    41.83            MMT/Hectospec
259.868975    26.404158    52782.12    46.13            MMT/Hectospec
259.869317    26.764963    53716.73    37.11            MMT/Hectospec
259.869604    26.755531    31884.95    16.72            MMT/Hectospec
259.869775    26.645736   127357.03    54.48            MMT/Hectospec
259.871062    26.565597   130966.15    39.80            MMT/Hectospec
259.871092    26.401880    31411.43    38.91            MMT/Hectospec
259.871408    26.777783   129268.07    24.66            MMT/Hectospec
259.871663    26.666561   123507.34    34.78            MMT/Hectospec
259.872267    26.510742   101749.24    18.20            MMT/Hectospec
259.872408    26.837549   146019.48    35.24            MMT/Hectospec
259.873238    26.576056    47621.80    35.01            MMT/Hectospec
259.873267    26.838133    93829.16    48.60            MMT/Hectospec
259.873438    26.627367   130830.33    15.94            MMT/Hectospec
259.874583    26.522802    94905.21    23.29            MMT/Hectospec
259.877300    26.640808   130834.19    66.73            MMT/Hectospec
259.878617    26.527128    94539.90    34.90            MMT/Hectospec
259.879158    26.825056    83074.22    27.74            MMT/Hectospec
259.880592    26.696867   112076.97    26.69            MMT/Hectospec
259.881133    26.813334   119887.69    36.79            MMT/Hectospec
259.881325    26.370888    36643.83    43.90                     SDSS
259.881392    26.625692   145818.70    41.66            MMT/Hectospec
259.882320    26.385834    52666.53    55.53              Keck/DEIMOS
259.882362    26.636158   130455.99    38.12            MMT/Hectospec
259.883021    26.757975   112713.33    37.34            MMT/Hectospec
259.884054    26.477839    52798.48    19.30            MMT/Hectospec
259.884108    26.512850    58234.99    39.70            MMT/Hectospec
259.884550    26.717001    49446.03   174.37              Keck/DEIMOS
259.885083    26.666944    46793.33    27.58            MMT/Hectospec
259.885137    26.673817    49681.81    40.44            MMT/Hectospec
259.885225    26.714441   151176.32    15.94            MMT/Hectospec
259.885513    26.605986    75524.72    28.20            MMT/Hectospec
259.886512    26.592762    94837.21    15.73            MMT/Hectospec
259.886712    26.624264    21619.92    19.00            MMT/Hectospec
259.886912    26.511475    98169.41    48.64            MMT/Hectospec
259.888087    26.859791    95694.34    62.47            MMT/Hectospec
259.888700    26.723333    53612.82    57.09              Keck/DEIMOS
259.890010    26.530277    94999.24    44.57              Keck/DEIMOS
259.890263    26.723265    49344.58    22.52            MMT/Hectospec
259.890608    26.891197    95985.36    53.80                     SDSS
259.891462    26.578649    94524.60    40.90            MMT/Hectospec
259.891692    26.571039    48106.05    26.12            MMT/Hectospec
259.893667    26.506797   156872.73    23.62            MMT/Hectospec
259.893921    26.622360    47021.66    35.23            MMT/Hectospec
259.894179    26.413248    52260.07    32.22            MMT/Hectospec
259.895080    26.507223   156721.04    74.18              Keck/DEIMOS
259.895525    26.586685    48264.16    21.75            MMT/Hectospec
259.896554    26.874220    95365.36    33.28            MMT/Hectospec
259.896640    26.551777    98209.12    96.05              Keck/DEIMOS
259.897217    26.559849   200733.87    31.16              Keck/DEIMOS
259.897550    26.561388    94439.00    65.52              Keck/DEIMOS
259.897670    26.545277    95493.87    30.80              Keck/DEIMOS
259.898671    26.847906    58415.84    36.95            MMT/Hectospec
259.898740    26.575001    94687.67    42.61              Keck/DEIMOS
259.898800    26.712502   112536.96    85.17              Keck/DEIMOS
259.898987    26.595102    94581.38    18.33            MMT/Hectospec
259.900417    26.771683    76808.15    27.26            MMT/Hectospec
259.900987    26.600614    94800.59    24.56            MMT/Hectospec
259.901704    26.633520   156911.60    30.66            MMT/Hectospec
259.902070    26.533443    31507.56    69.01              Keck/DEIMOS
259.902879    26.664448    46619.58    49.74            MMT/Hectospec
259.904108    26.750074   129244.90    45.21            MMT/Hectospec
259.904240    26.609167   130616.65    98.12              Keck/DEIMOS
259.905279    26.497886    47570.81    25.19            MMT/Hectospec
259.906025    26.457561    46535.45    30.48            MMT/Hectospec
259.906396    26.513134    46909.91    58.58            MMT/Hectospec
259.906560    26.567862   201078.67    32.77              Keck/DEIMOS
259.907142    26.390623    51948.98    46.75            MMT/Hectospec
259.907829    26.893244    95653.85    38.34            MMT/Hectospec
259.908142    26.396164    52530.47    39.42            MMT/Hectospec
259.908264    26.728840    73010.27   109.52              Keck/DEIMOS
259.908450    26.730556    87654.73    38.82              Keck/DEIMOS
259.909120    26.647778   150473.56    20.50              Keck/DEIMOS
259.909360    26.707224    44465.21    35.61              Keck/DEIMOS
259.910200    26.700582    48857.47    77.54            MMT/Hectospec
259.910200    26.732361    49386.64    15.67            MMT/Hectospec
259.910517    26.649895    85942.74    35.85            MMT/Hectospec
259.911130    26.644444   202236.79    57.91              Keck/DEIMOS
259.911160    26.520000    85836.79    45.48              Keck/DEIMOS
259.913004    26.577247    52904.10    55.24            MMT/Hectospec
259.913522    26.386855    52538.83    24.74                     SDSS
259.913779    26.767248    46718.27    58.44            MMT/Hectospec
259.913862    26.581497    52945.28    40.51            MMT/Hectospec
259.913880    26.499445    97590.76    25.63              Keck/DEIMOS
259.914467    26.898647   103907.20    34.60            MMT/Hectospec
259.914608    26.711870    52082.09    36.85            MMT/Hectospec
259.914638    26.853647    79325.38    16.15            MMT/Hectospec
259.914867    26.368555    48427.28    18.08            MMT/Hectospec
259.915160    26.627777   126866.21    16.01              Keck/DEIMOS
259.915340    26.635471   259252.50    15.70              Keck/DEIMOS
259.915896    26.387567    48265.03    30.35            MMT/Hectospec
259.916637    26.581770    50374.44    22.26            MMT/Hectospec
259.916637    26.901472    95409.76    44.56            MMT/Hectospec
259.916696    26.631691    94659.50    15.79            MMT/Hectospec
259.916842    26.494033   152127.30    21.65            MMT/Hectospec
259.917096    26.817448    18803.62    25.65            MMT/Hectospec
259.917110    26.703611   173827.50    34.44              Keck/DEIMOS
259.918042    26.686306    98291.48    29.11            MMT/Hectospec
259.918154    26.391939    52266.72    44.60            MMT/Hectospec
259.918500    26.620281    94675.95    26.85            MMT/Hectospec
259.918958    26.818649   155442.24    77.35            MMT/Hectospec
259.920410    26.658611   259399.12    20.46              Keck/DEIMOS
259.920750    26.549721   151661.76    33.06              Keck/DEIMOS
259.921158    26.668408    60597.10    26.75            MMT/Hectospec
259.922217    26.538032    47626.97    47.74            MMT/Hectospec
259.922621    26.742222   111263.54    42.08            MMT/Hectospec
259.923710    26.662500   170269.40    66.74              Keck/DEIMOS
259.924050    26.694756   130512.80    32.93            MMT/Hectospec
259.924160    26.669722    50158.66     7.98              Keck/DEIMOS
259.924650    26.601000    65137.06    49.27              Keck/DEIMOS
259.925450    26.361774    53213.20    35.14            MMT/Hectospec
259.925600    26.501862    98137.65    23.18              Keck/DEIMOS
259.925850    26.726395    52624.03    54.71            MMT/Hectospec
259.926180    26.720556    49056.70   167.15              Keck/DEIMOS
259.926454    26.554180   117403.44    27.63            MMT/Hectospec
259.927567    26.375370    52520.75    25.97            MMT/Hectospec
259.927912    26.894476    48941.04    26.41            MMT/Hectospec
259.928142    26.836615    48127.06    59.81            MMT/Hectospec
259.928342    26.556814    47770.37    25.52            MMT/Hectospec
259.928410    26.580557   156676.62    27.17              Keck/DEIMOS
259.928590    26.710556    60096.01    29.85              Keck/DEIMOS
259.930450    26.756390    31199.40    46.20              Keck/DEIMOS
259.931658    26.599739    52849.73    23.75            MMT/Hectospec
259.933010    26.684555    98083.83    14.43              Keck/DEIMOS
259.933260    26.596111    53004.15    31.75              Keck/DEIMOS
259.933292    26.574204    47482.93    38.68            MMT/Hectospec
259.933721    26.455274    81115.65    31.43            MMT/Hectospec
259.934350    26.758861   111490.02    25.18            MMT/Hectospec
259.935940    26.583334   183974.12    20.39              Keck/DEIMOS
259.936208    26.428633    53452.01    35.10            MMT/Hectospec
259.936370    26.493055    32351.91   192.56              Keck/DEIMOS
259.937296    26.464983    85941.67    36.56            MMT/Hectospec
259.937650    26.620556    52637.67    77.21              Keck/DEIMOS
259.938450    26.656389    79150.43    98.22              Keck/DEIMOS
259.941220    26.664999    79126.52    44.89              Keck/DEIMOS
259.942104    26.359766    52478.20    69.63            MMT/Hectospec
259.942291    26.693789    94881.70    82.36              Keck/DEIMOS
259.942500    26.692221    48188.40    40.95              Keck/DEIMOS
259.942617    26.538242    47434.53    46.38            MMT/Hectospec
259.942646    26.667414    79025.32    29.29            MMT/Hectospec
259.943180    26.564722    57214.75    29.94              Keck/DEIMOS
259.944075    26.579158    46978.59    29.70            MMT/Hectospec
259.944733    26.773052    79524.39    22.61            MMT/Hectospec
259.944992    26.678536   117598.25    43.61            MMT/Hectospec
259.945421    26.766333   111628.94    79.98            MMT/Hectospec
259.946080    26.539165    45833.95   111.71              Keck/DEIMOS
259.946596    26.510170    49244.07    33.53            MMT/Hectospec
259.947479    26.698385    98278.67    28.88            MMT/Hectospec
259.947570    26.631390   211383.87   109.68              Keck/DEIMOS
259.948112    26.476576    53009.34    62.64            MMT/Hectospec
259.948225    26.602097    52969.28    42.57            MMT/Hectospec
259.949142    26.676807    94656.82    58.11            MMT/Hectospec
259.949740    26.699720    94752.66    54.93              Keck/DEIMOS
259.949742    26.662056    79175.94    33.08            MMT/Hectospec
259.951170    26.754168   153474.81    98.08              Keck/DEIMOS
259.951538    26.638781    95041.96    24.94              Keck/DEIMOS
259.951746    26.483877    48695.25    30.54            MMT/Hectospec
259.951780    26.639166   244802.90    23.89              Keck/DEIMOS
259.952240    26.570002    46947.11   191.77              Keck/DEIMOS
259.952550    26.577501   145871.81    24.33              Keck/DEIMOS
259.953090    26.536667    81078.97    29.95              Keck/DEIMOS
259.953125    26.591936   151387.79    61.17              Keck/DEIMOS
259.953280    26.685471    48919.57    79.66              Keck/DEIMOS
259.953287    26.358072    47720.64    40.03            MMT/Hectospec
259.953580    26.593889    65606.36    18.36              Keck/DEIMOS
259.953804    26.511902    52761.65    57.28            MMT/Hectospec
259.954063    26.892603    73403.90    49.01            MMT/Hectospec
259.955062    26.713089    47737.60    67.21            MMT/Hectospec
259.955350    26.616850    52611.21    29.62            MMT/Hectospec
259.955440    26.523333    97361.74    55.46              Keck/DEIMOS
259.955833    26.574478    49121.22    33.96            MMT/Hectospec
259.956008    26.619882    52942.11    29.21            MMT/Hectospec
259.956037    26.473217    48394.68    35.31            MMT/Hectospec
259.956467    26.431938    31306.81    24.35            MMT/Hectospec
259.957208    26.558189    48306.20    23.25            MMT/Hectospec
259.957820    26.522499    49395.83   110.93              Keck/DEIMOS
259.958525    26.587797    65811.11    22.11            MMT/Hectospec
259.958680    26.672777    79648.50     6.86              Keck/DEIMOS
259.959590    26.603611    47118.05   134.10              Keck/DEIMOS
259.959671    26.618339    52932.30    27.92            MMT/Hectospec
259.959783    26.879070   138736.66    66.14            MMT/Hectospec
259.959990    26.537777    69143.94    32.58              Keck/DEIMOS
259.960071    26.755327    48005.18    24.77            MMT/Hectospec
259.960271    26.485722    66286.86    30.09            MMT/Hectospec
259.960354    26.759536   113112.45    36.48            MMT/Hectospec
259.960554    26.427431    47253.29    55.03            MMT/Hectospec
259.960671    26.702944    55862.48    29.20            MMT/Hectospec
259.961271    26.444584    49411.98    35.98            MMT/Hectospec
259.961360    26.732500   173040.68    26.58              Keck/DEIMOS
259.961442    26.673889    46192.15    29.21            MMT/Hectospec
259.961529    26.391807    31607.00    25.27            MMT/Hectospec
259.962130    26.515278    53033.55    47.46              Keck/DEIMOS
259.962280    26.712778    46936.71   123.98              Keck/DEIMOS
259.962587    26.611467    52848.66    32.77            MMT/Hectospec
259.962958    26.710703    68285.08    25.47            MMT/Hectospec
259.963962    26.580950    48244.88    24.59            MMT/Hectospec
259.964246    26.370010    52059.08    21.50            MMT/Hectospec
259.965180    26.585472    48545.29    87.32              Keck/DEIMOS
259.965421    26.642700    46772.55    41.47            MMT/Hectospec
259.965970    26.730833   175642.03    20.84              Keck/DEIMOS
259.966250    26.761189   111512.07    48.86            MMT/Hectospec
259.966479    26.580475    19408.65    26.60            MMT/Hectospec
259.966800    26.581945   201972.73    73.36              Keck/DEIMOS
259.967167    26.743170    85750.68    65.43            MMT/Hectospec
259.967350    26.526388    72994.08    46.05              Keck/DEIMOS
259.967680    26.700668    27860.21    47.32              Keck/DEIMOS
259.969240    26.359167    52548.86    76.19              Keck/DEIMOS
259.969542    26.421625    46229.48    31.88            MMT/Hectospec
259.971313    26.447895    48839.18    23.06            MMT/Hectospec
259.971620    26.541388    47278.25   163.65              Keck/DEIMOS
259.975160    26.728889   194059.37    11.64              Keck/DEIMOS
259.975375    26.466222    46720.23    59.48            MMT/Hectospec
259.976521    26.820547    87206.61    65.14            MMT/Hectospec
259.977080    26.569445   150815.81    15.96              Keck/DEIMOS
259.977292    26.478811    47822.23    48.43            MMT/Hectospec
259.978208    26.816986    87141.41    16.31            MMT/Hectospec
259.978640    26.544443   202729.10    78.47              Keck/DEIMOS
259.979430    26.680832    79005.94    30.16              Keck/DEIMOS
259.979680    26.574446    97205.56    15.90              Keck/DEIMOS
259.979950    26.607500    54133.70    27.39              Keck/DEIMOS
259.981042    26.461244    47221.96    23.48            MMT/Hectospec
259.981260    26.612223    79029.46    27.47              Keck/DEIMOS
259.981450    26.615278    45736.67    98.54              Keck/DEIMOS
259.981554    26.424688    52528.03    27.46            MMT/Hectospec
259.981754    26.814514    87923.36    31.30            MMT/Hectospec
259.981900    26.534332    48844.61    85.94              Keck/DEIMOS
259.982787    26.394211    52304.19    24.98            MMT/Hectospec
259.983017    26.809063    49285.65    38.23            MMT/Hectospec
259.983071    26.726414    58168.90    16.21            MMT/Hectospec
259.983215    26.660828   271092.60    23.96              Keck/DEIMOS
259.983246    26.628119    49173.83    34.42            MMT/Hectospec
259.983340    26.680832    85451.79    71.59              Keck/DEIMOS
259.983580    26.663055   202174.76    35.75              Keck/DEIMOS
259.983875    26.493050    53020.15    57.98            MMT/Hectospec
259.984104    26.623545    46520.93    27.24            MMT/Hectospec
259.984533    26.453478    47074.09    42.81            MMT/Hectospec
259.984817    26.491249    52686.98    63.34            MMT/Hectospec
259.984990    26.674721   255987.37    25.00              Keck/DEIMOS
259.985720    26.721111   173704.54    24.34              Keck/DEIMOS
259.985930    26.736944    99171.83    78.19              Keck/DEIMOS
259.985933    26.633431    49340.45    53.42            MMT/Hectospec
259.986510    26.715279   145600.73    21.47              Keck/DEIMOS
259.986850    26.386597    53408.18    25.08            MMT/Hectospec
259.986933    26.409176    52306.77    33.65            MMT/Hectospec
259.986933    26.342081    52725.26    37.17            MMT/Hectospec
259.987760    26.618528    47449.31    77.70              Keck/DEIMOS
259.987850    26.443003    48649.06    33.10            MMT/Hectospec
259.988280    26.563334    92653.12    65.62              Keck/DEIMOS
259.988938    26.659300   131092.20    24.17            MMT/Hectospec
259.989825    26.505674    31535.11    37.83            MMT/Hectospec
259.990083    26.567827    49105.21    28.61            MMT/Hectospec
259.990483    26.467114    48327.68    45.94            MMT/Hectospec
259.990570    26.548611   233956.92    11.56              Keck/DEIMOS
259.990767    26.674250    78951.84    26.82            MMT/Hectospec
259.991454    26.363674    53798.72    40.06            MMT/Hectospec
259.991820    26.601917    49571.01   119.12              Keck/DEIMOS
259.992313    26.604895    48083.49    29.84            MMT/Hectospec
259.992400    26.828762    31033.38    39.53            MMT/Hectospec
259.992858    26.644272    47560.51    25.27            MMT/Hectospec
259.992887    26.632610   151500.08    67.68            MMT/Hectospec
259.993800    26.340498    47314.08    28.20            MMT/Hectospec
259.993800    26.740278    31794.34    33.10              Keck/DEIMOS
259.994380    26.526667    47951.48   157.77              Keck/DEIMOS
259.994717    26.604261    46169.37    36.08            MMT/Hectospec
259.994858    26.413134    52481.12    30.25            MMT/Hectospec
259.995204    26.631088    46914.54    23.59            MMT/Hectospec
259.995210    26.544722    52759.60    37.89              Keck/DEIMOS
259.996175    26.428108    51513.60    46.77            MMT/Hectospec
259.996321    26.890898    73397.72    31.15            MMT/Hectospec
259.996490    26.538055    46883.85   178.74              Keck/DEIMOS
259.996950    26.797417    52317.00    53.84            MMT/Hectospec
259.997470    26.579168    49580.99   254.11              Keck/DEIMOS
259.997590    26.519417    31735.49   182.86              Keck/DEIMOS
259.998038    26.556152    48395.96    57.80            MMT/Hectospec
259.998720    26.693888   201687.56    70.92              Keck/DEIMOS
259.999208    26.741686    48263.99    17.12            MMT/Hectospec
259.999240    26.626945   202646.64    14.22              Keck/DEIMOS
259.999437    26.548178   131232.44    64.05            MMT/Hectospec
259.999570    26.612501   146268.81    37.08              Keck/DEIMOS
259.999690    26.600918    47325.39    40.21              Keck/DEIMOS
260.000008    26.635292    95008.76    28.13            MMT/Hectospec
260.000240    26.598890    46883.68   134.74              Keck/DEIMOS
260.000820    26.652777   113438.55     4.98              Keck/DEIMOS
260.000950    26.499445   160106.31   131.65              Keck/DEIMOS
260.001040    26.641945    47166.23   186.53              Keck/DEIMOS
260.001213    26.338802    52916.47    45.77            MMT/Hectospec
260.001267    26.599027    47034.88    31.75            MMT/Hectospec
260.001671    26.473637   102534.73    16.81            MMT/Hectospec
260.002012    26.502853    92138.11    23.88            MMT/Hectospec
260.003200    26.533556    97546.74    34.56              Keck/DEIMOS
260.003300    26.648890   196672.67    33.07              Keck/DEIMOS
260.003387    26.501934    48414.21    34.24            MMT/Hectospec
260.003958    26.727056    27856.97    27.62            MMT/Hectospec
260.004000    26.656666   189320.62     8.70              Keck/DEIMOS
260.004760    26.606112   111720.73    45.20              Keck/DEIMOS
260.004820    26.580833    50215.10    55.31              Keck/DEIMOS
260.004900    26.601336    46974.65    28.26            MMT/Hectospec
260.005000    26.651249    95058.10    28.88              Keck/DEIMOS
260.005504    26.765169    48732.98    30.85            MMT/Hectospec
260.005504    26.459089    50251.55    23.08            MMT/Hectospec
260.005620    26.694443    94713.76    29.11              Keck/DEIMOS
260.005800    26.558054    50485.87   119.56              Keck/DEIMOS
260.006380    26.742222   206168.90    36.60              Keck/DEIMOS
260.007720    26.630556   155727.82    50.08              Keck/DEIMOS
260.007792    26.453802    49862.80    28.15            MMT/Hectospec
260.008240    26.566111    47570.89    99.19              Keck/DEIMOS
260.008360    26.514999    46961.12    96.94              Keck/DEIMOS
260.008541    26.453525    49730.68    63.41                     SDSS
260.008650    26.886740    32322.38    20.45            MMT/Hectospec
260.008792    26.365974    53681.99    36.43            MMT/Hectospec
260.009567    26.844314   132390.17    56.69            MMT/Hectospec
260.010050    26.888517    31441.74    59.92            MMT/Hectospec
260.010425    26.669736    47725.24    57.85            MMT/Hectospec
260.010530    26.620556   197085.98    20.18              Keck/DEIMOS
260.011225    26.694794    27869.31    43.95            MMT/Hectospec
260.011567    26.612053    49939.66    28.20            MMT/Hectospec
260.011750    26.779444   153179.96    49.86              Keck/DEIMOS
260.012054    26.698061    97071.99    42.01            MMT/Hectospec
260.012570    26.506945    49472.51   235.92              Keck/DEIMOS
260.013512    26.887558    48728.02    45.42            MMT/Hectospec
260.013800    26.644373    48246.72    44.38            MMT/Hectospec
260.013950    26.560278   198838.18    96.84              Keck/DEIMOS
260.013950    26.603889   168276.28    51.42              Keck/DEIMOS
260.014458    26.585361   155694.39    34.67            MMT/Hectospec
260.014571    26.636766    97079.74    48.86            MMT/Hectospec
260.015010    26.489166   150983.18     7.23              Keck/DEIMOS
260.015175    26.605802    47084.23    17.30            MMT/Hectospec
260.015380    26.521389    69107.41    41.13              Keck/DEIMOS
260.015458    26.897085    49026.61    25.50            MMT/Hectospec
260.015458    26.673256    59007.26    22.47            MMT/Hectospec
260.015720    26.490557    48125.13   166.47              Keck/DEIMOS
260.015975    26.890715    31807.45    38.77            MMT/Hectospec
260.016004    26.608658    47379.46    25.52            MMT/Hectospec
260.016117    26.519272    49127.86    42.86            MMT/Hectospec
260.016240    26.584139    82807.32    92.82              Keck/DEIMOS
260.016375    26.816083    77398.76    24.47            MMT/Hectospec
260.016404    26.574791    49401.69    45.79            MMT/Hectospec
260.016850    26.638611    48908.13   118.85              Keck/DEIMOS
260.017000    26.486111   151147.29    31.84              Keck/DEIMOS
260.017575    26.535339    48110.13    26.61            MMT/Hectospec
260.018121    26.677345    47421.98    23.28            MMT/Hectospec
260.018462    26.450286    68200.70    57.68            MMT/Hectospec
260.018710    26.654722    47499.07   107.34              Keck/DEIMOS
260.018750    26.533136    52820.32    49.02            MMT/Hectospec
260.019121    26.469254    49568.39    30.39            MMT/Hectospec
260.019130    26.596390    48978.71   235.76              Keck/DEIMOS
260.019208    26.888901    48432.36    19.33            MMT/Hectospec
260.019530    26.657778   199920.92    95.41              Keck/DEIMOS
260.019579    26.655409    48294.20    33.95            MMT/Hectospec
260.019608    26.648533    48094.45    53.92            MMT/Hectospec
260.019870    26.493612   151190.06    15.35              Keck/DEIMOS
260.019990    26.615557    46076.48    74.03              Keck/DEIMOS
260.020038    26.443594    68120.22    28.50            MMT/Hectospec
260.020290    26.571667    50258.18    90.86              Keck/DEIMOS
260.020570    26.705000   128584.16    33.12              Keck/DEIMOS
260.020782    26.706634   242859.62    72.71              Keck/DEIMOS
260.021120    26.632223    94807.87    33.48              Keck/DEIMOS
260.021467    26.627028    45745.25    50.84            MMT/Hectospec
260.021640    26.603611   106416.49    19.49              Keck/DEIMOS
260.023280    26.770555   239008.20    81.85              Keck/DEIMOS
260.023530    26.564165   205430.26    26.64              Keck/DEIMOS
260.024042    26.634033    49043.31    40.05            MMT/Hectospec
260.024410    26.641111   155949.42    25.20              Keck/DEIMOS
260.024587    26.449533    68210.90    20.81            MMT/Hectospec
260.024720    26.717472    48631.21    75.30              Keck/DEIMOS
260.024900    26.693333   167902.92   127.50              Keck/DEIMOS
260.025050    26.645834    45621.55    58.70              Keck/DEIMOS
260.025050    26.760279    92707.88    51.20              Keck/DEIMOS
260.025510    26.509167   102440.80   115.83              Keck/DEIMOS
260.025630    26.526112    45812.78    26.82              Keck/DEIMOS
260.025817    26.476925    82702.45    43.45            MMT/Hectospec
260.025846    26.607208   111484.87    19.56            MMT/Hectospec
260.026275    26.665245    75196.55    16.09            MMT/Hectospec
260.026358    26.455139    56813.98    30.57            MMT/Hectospec
260.026760    26.574446    50644.72   138.74              Keck/DEIMOS
260.026920    26.537500   235774.15    80.80              Keck/DEIMOS
260.027217    26.480715    48877.46    29.28            MMT/Hectospec
260.028421    26.513252    52634.93    64.95            MMT/Hectospec
260.028660    26.567028    47028.98    93.62              Keck/DEIMOS
260.029308    26.762125   108138.58    26.82            MMT/Hectospec
260.029650    26.407930    48162.44    22.81            MMT/Hectospec
260.029679    26.373060    53776.72    23.83            MMT/Hectospec
260.030490    26.601751   106893.44    17.65              Keck/DEIMOS
260.030650    26.761389    48191.48    31.00            MMT/Hectospec
260.030796    26.420725    53229.30    19.95            MMT/Hectospec
260.030996    26.706361    47004.91    35.95            MMT/Hectospec
260.031025    26.647350    47466.08    48.58            MMT/Hectospec
260.031130    26.789444    47596.37   233.79              Keck/DEIMOS
260.031137    26.908228    49005.42    39.11            MMT/Hectospec
260.031654    26.344628   146220.19    48.93            MMT/Hectospec
260.031860    26.668888    47438.16    77.63              Keck/DEIMOS
260.032040    26.558054    48370.67   151.36              Keck/DEIMOS
260.032166    26.555111   805642.48   124.98              Keck/DEIMOS
260.032196    26.666510   202711.48    72.53              Keck/DEIMOS
260.032312    26.446571    56792.53    35.75            MMT/Hectospec
260.032320    26.629168    50067.17   151.32              Keck/DEIMOS
260.032320    26.573057    48591.20   192.74              Keck/DEIMOS
260.032337    26.908539   132078.32    48.32            MMT/Hectospec
260.032410    26.638611    49415.45   138.18              Keck/DEIMOS
260.032470    26.667389    46088.33    57.26              Keck/DEIMOS
260.032512    26.634153    49067.79    20.48            MMT/Hectospec
260.032913    26.662414    55886.42    43.58            MMT/Hectospec
260.033025    26.732708   147051.97    28.66            MMT/Hectospec
260.033720    26.596111    47911.44    87.46              Keck/DEIMOS
260.034429    26.473928    49862.94    31.32            MMT/Hectospec
260.034700    26.689444    47292.15    89.45              Keck/DEIMOS
260.034913    26.433363    48918.27    16.39            MMT/Hectospec
260.034942    26.730408    48803.07    37.90            MMT/Hectospec
260.034970    26.628334    48496.73    93.09              Keck/DEIMOS
260.035200    26.619188    44962.98    30.65            MMT/Hectospec
260.035220    26.644167    48010.65   124.59              Keck/DEIMOS
260.035342    26.747772    46669.28    38.52            MMT/Hectospec
260.035400    26.620733    48415.88    27.00            MMT/Hectospec
260.035458    26.519100    49549.44    44.36            MMT/Hectospec
260.035687    26.570711    48369.78    40.63            MMT/Hectospec
260.035742    26.756767    32002.55    59.00            MMT/Hectospec
260.036058    26.368189    30179.98    42.78            MMT/Hectospec
260.036171    26.841841    77184.26    30.54            MMT/Hectospec
260.036229    26.605904    48287.46    25.86            MMT/Hectospec
260.036620    26.763889   230557.03    20.98              Keck/DEIMOS
260.037380    26.579723    47026.15   175.72              Keck/DEIMOS
260.037600    26.746944    49963.01   131.87              Keck/DEIMOS
260.037917    26.622314    47257.83    26.12            MMT/Hectospec
260.037990    26.723333   173614.03    40.98              Keck/DEIMOS
260.038180    26.609722    48690.26   116.88              Keck/DEIMOS
260.038760    26.688610    46291.75    46.70              Keck/DEIMOS
260.038804    26.468208    49572.27    30.93            MMT/Hectospec
260.039121    26.375872    48206.39    27.79            MMT/Hectospec
260.039121    26.619545    49335.88    29.48            MMT/Hectospec
260.039150    26.625000    48057.56   113.87              Keck/DEIMOS
260.039220    26.637501    48742.18   115.29              Keck/DEIMOS
260.039404    26.630154    48920.97    51.71            MMT/Hectospec
260.039663    26.432947    49019.58    47.61            MMT/Hectospec
260.039830    26.595556    49114.43   112.10              Keck/DEIMOS
260.039833    26.725653    50441.35    31.79            MMT/Hectospec
260.040750    26.823442    47857.72    54.33            MMT/Hectospec
260.040990    26.618223    46194.41    52.44              Keck/DEIMOS
260.041500    26.593056    48280.83   113.19              Keck/DEIMOS
260.041525    26.602839    47210.12    26.20            MMT/Hectospec
260.041660    26.643888    47328.83    96.20              Keck/DEIMOS
260.041720    26.667915    47124.59   154.33              Keck/DEIMOS
260.041837    26.625566    48001.19    32.88            MMT/Hectospec
260.041930    26.634832    46464.44    64.77              Keck/DEIMOS
260.041954    26.852060    47676.77    52.62            MMT/Hectospec
260.042267    26.363684    53484.26    30.89            MMT/Hectospec
260.042570    26.617556    47973.62    97.34              Keck/DEIMOS
260.042850    26.667221    45817.22    74.82              Keck/DEIMOS
260.043910    26.586390    46567.13   188.98              Keck/DEIMOS
260.044130    26.529167    47661.15   117.58              Keck/DEIMOS
260.044242    26.551933    46539.33    28.44            MMT/Hectospec
260.044271    26.399477   110576.96    31.27            MMT/Hectospec
260.044370    26.520834    82940.16    25.92              Keck/DEIMOS
260.044383    26.531914    47801.49    64.60            MMT/Hectospec
260.044400    26.716112    48504.11   132.23              Keck/DEIMOS
260.044471    26.689003    48446.01    65.94            MMT/Hectospec
260.044710    26.607500    52726.47     7.81              Keck/DEIMOS
260.045200    26.480556   243418.89    31.65              Keck/DEIMOS
260.045471    26.621426    47042.54    55.40            MMT/Hectospec
260.045558    26.814528    48442.86    26.04            MMT/Hectospec
260.045810    26.633333    49038.38   148.82              Keck/DEIMOS
260.045929    26.609211    47506.89    17.33            MMT/Hectospec
260.046100    26.630680    47620.14    27.05            MMT/Hectospec
260.046100    26.607149    48926.02    17.19            MMT/Hectospec
260.046910    26.493889    68008.82    19.24              Keck/DEIMOS
260.047075    26.684355    69337.60    41.64            MMT/Hectospec
260.047490    26.505556   199691.34    30.69              Keck/DEIMOS
260.047675    26.683889    47945.82    45.38            MMT/Hectospec
260.047760    26.506395   172930.28    24.03              Keck/DEIMOS
260.047760    26.506395   172930.28    24.03              Keck/DEIMOS
260.047958    26.632580    49924.03    77.48            MMT/Hectospec
260.048030    26.741945    47672.39   181.61              Keck/DEIMOS
260.048250    26.658333   168253.78    38.44              Keck/DEIMOS
260.048733    26.635008    49520.87    32.22            MMT/Hectospec
260.048830    26.720835    47857.51    59.68              Keck/DEIMOS
260.049010    26.652777    48018.53    81.66              Keck/DEIMOS
260.049304    26.637495    47046.54    16.61            MMT/Hectospec
260.049475    26.791140    95036.25    19.91            MMT/Hectospec
260.049530    26.635334    50154.57   167.78              Keck/DEIMOS
260.050080    26.728889   157777.12    42.81              Keck/DEIMOS
260.050080    26.631666    47194.05    77.01              Keck/DEIMOS
260.050080    26.570278    49671.87   219.93              Keck/DEIMOS
260.050140    26.715824   175641.04    46.74              Keck/DEIMOS
260.050260    26.646667   198948.64    39.13              Keck/DEIMOS
260.050630    26.717556    46435.48   141.33              Keck/DEIMOS
260.050720    26.561110    46520.93   130.25              Keck/DEIMOS
260.050870    26.747778   190170.95    30.07              Keck/DEIMOS
260.050963    26.687933    47173.46    21.97            MMT/Hectospec
260.051279    26.393122    66435.00    16.29            MMT/Hectospec
260.051367    26.866398    48105.78    60.74            MMT/Hectospec
260.051540    26.622778    48721.78   104.52              Keck/DEIMOS
260.051640    26.678888    47236.10   137.04              Keck/DEIMOS
260.051796    26.572639    49165.21    16.63            MMT/Hectospec
260.051880    26.773333    48643.14   211.50              Keck/DEIMOS
260.052000    26.559166    47282.12   161.51              Keck/DEIMOS
260.052090    26.460279    67976.69    30.82              Keck/DEIMOS
260.052280    26.564165   198941.75    22.78              Keck/DEIMOS
260.052538    26.537931    87371.13    31.59            MMT/Hectospec
260.052567    26.691257    48789.98   328.39            MMT/Hectospec
260.052890    26.712502    64024.38     7.10              Keck/DEIMOS
260.052950    26.476946   161911.37    41.77              Keck/DEIMOS
260.053283    26.665811    47058.41    46.40            MMT/Hectospec
260.053713    26.456097    47697.46    23.75            MMT/Hectospec
260.053713    26.347586    48204.67    17.07            MMT/Hectospec
260.053860    26.470001    65386.95    48.37              Keck/DEIMOS
260.053967    26.373879   123331.31    52.62            MMT/Hectospec
260.054054    26.505409    48868.33    26.35            MMT/Hectospec
260.054225    26.679624    51164.52    51.94            MMT/Hectospec
260.054990    26.625555    45828.78   120.75              Keck/DEIMOS
260.055429    26.446903    53250.25    26.19            MMT/Hectospec
260.055742    26.681995    47384.73    16.57            MMT/Hectospec
260.055971    26.820608   124423.20    28.08            MMT/Hectospec
260.056058    26.421736    55743.31    37.07            MMT/Hectospec
260.056258    26.601602    48029.14    40.24            MMT/Hectospec
260.056460    26.641945    47779.46   159.12              Keck/DEIMOS
260.056760    26.598890    49174.81    85.61              Keck/DEIMOS
260.057250    26.658054    50790.96   233.80              Keck/DEIMOS
260.057746    26.640989    48812.54    28.98            MMT/Hectospec
260.057858    26.636222    47279.32    37.46            MMT/Hectospec
260.058200    26.600056    13085.35    38.79              Keck/DEIMOS
260.058458    26.680084    83741.39    39.05            MMT/Hectospec
260.058717    26.485664    87195.68    65.12            MMT/Hectospec
260.058746    26.841078   111434.02    25.43            MMT/Hectospec
260.058975    26.822926   129264.28    27.45            MMT/Hectospec
260.059200    26.786388   125299.86    88.06              Keck/DEIMOS
260.059462    26.690210    49082.22    43.52            MMT/Hectospec
260.059546    26.338198    52854.12    44.49            MMT/Hectospec
260.059720    26.651472    46924.37    76.48              Keck/DEIMOS
260.060092    26.720222    47114.61    32.59            MMT/Hectospec
260.060175    26.752634    94156.72    44.65            MMT/Hectospec
260.060233    26.398165    52352.23    22.42            MMT/Hectospec
260.061321    26.600140    48162.31    67.88            MMT/Hectospec
260.061370    26.689722    49163.73    51.07              Keck/DEIMOS
260.062260    26.543612    97131.83    32.38              Keck/DEIMOS
260.062350    26.614761    48362.92    23.45            MMT/Hectospec
260.062467    26.841522   111316.57    30.97            MMT/Hectospec
260.062590    26.681389    48919.44    81.10              Keck/DEIMOS
260.063200    26.497499   160355.53    51.97              Keck/DEIMOS
260.063420    26.736389    47272.79   213.79              Keck/DEIMOS
260.063983    26.655378    94484.63    33.14            MMT/Hectospec
260.064012    26.734716    31788.84    46.61            MMT/Hectospec
260.064267    26.422642    93898.03    26.09            MMT/Hectospec
260.064354    26.688682    49070.62    16.43            MMT/Hectospec
260.064871    26.388781    52613.09    16.52            MMT/Hectospec
260.064910    26.662777    48775.31    84.34              Keck/DEIMOS
260.065000    26.729723    49711.69    58.55              Keck/DEIMOS
260.065610    26.578056   101185.95   128.36              Keck/DEIMOS
260.066012    26.668575    46299.67    25.89            MMT/Hectospec
260.066100    26.569533    48497.88    33.23            MMT/Hectospec
260.066130    26.510279   194110.34    33.38              Keck/DEIMOS
260.066160    26.690556   205778.37    75.35              Keck/DEIMOS
260.066860    26.735277   199918.04    75.26              Keck/DEIMOS
260.067320    26.639999   228862.57    37.65              Keck/DEIMOS
260.067440    26.540556    48696.58   178.41              Keck/DEIMOS
260.067558    26.652117    94161.22    26.84            MMT/Hectospec
260.067900    26.472778    60520.35    19.44              Keck/DEIMOS
260.068180    26.547777    48414.25    53.01              Keck/DEIMOS
260.068300    26.760279    48283.35   133.44              Keck/DEIMOS
260.068758    26.830084    49028.46    29.97            MMT/Hectospec
260.068760    26.725555   119632.65    24.07              Keck/DEIMOS
260.069104    26.641986    51311.11    25.71            MMT/Hectospec
260.069670    26.548889    55888.38    29.21              Keck/DEIMOS
260.069790    26.557222    92579.54    51.41              Keck/DEIMOS
260.069792    26.642589    48793.52    37.38            MMT/Hectospec
260.069950    26.685471   130290.89    65.88              Keck/DEIMOS
260.070075    26.621567    48152.64    40.37            MMT/Hectospec
260.070280    26.500694    48753.13    32.00              Keck/DEIMOS
260.070792    26.646542    47742.44    53.76            MMT/Hectospec
260.071050    26.588253   130836.45    24.62            MMT/Hectospec
260.071450    26.777584    48956.84    50.64            MMT/Hectospec
260.071590    26.550999   170619.96    73.83              Keck/DEIMOS
260.071821    26.456715   160214.81    28.36            MMT/Hectospec
260.072192    26.528065    47462.48    47.50            MMT/Hectospec
260.072479    26.811497    48307.59    51.94            MMT/Hectospec
260.072750    26.666388    48811.80   119.55              Keck/DEIMOS
260.072876    26.562839   910888.48   115.90              Keck/DEIMOS
260.073030    26.563610    48583.86   110.66              Keck/DEIMOS
260.073120    26.730556   200447.90    82.36              Keck/DEIMOS
260.073300    26.566111    45701.60    97.48              Keck/DEIMOS
260.073640    26.671389    48767.94    77.50              Keck/DEIMOS
260.074738    26.740019    48021.82    23.92            MMT/Hectospec
260.074854    26.828472   129302.49    34.31            MMT/Hectospec
260.076829    26.722528    47443.30    39.64            MMT/Hectospec
260.077300    26.463890   130533.44    65.96              Keck/DEIMOS
260.077550    26.530001    48406.29   187.46              Keck/DEIMOS
260.077571    26.669889    50887.14    35.70            MMT/Hectospec
260.077910    26.621666    47527.31    67.27              Keck/DEIMOS
260.078829    26.836367   129078.62    25.37            MMT/Hectospec
260.078917    26.814842    75279.79    40.80            MMT/Hectospec
260.079058    26.617874    49122.22    25.83            MMT/Hectospec
260.079975    26.670286    46657.88    24.20            MMT/Hectospec
260.080317    26.357908    87121.74    18.43            MMT/Hectospec
260.080600    26.687500    95720.95    18.30              Keck/DEIMOS
260.080633    26.413042    52876.10    32.67            MMT/Hectospec
260.080946    26.638567   170492.36    30.42            MMT/Hectospec
260.081240    26.517860   186499.28    25.12              Keck/DEIMOS
260.081633    26.776209    48239.77    25.83            MMT/Hectospec
260.081662    26.641312    50973.84    29.49            MMT/Hectospec
260.082090    26.502083    47447.25   169.51              Keck/DEIMOS
260.082233    26.756889   108201.78    57.08            MMT/Hectospec
260.083530    26.642221   127954.20    35.80              Keck/DEIMOS
260.083590    26.700306   124425.46    45.77              Keck/DEIMOS
260.083740    26.546667    59945.13    93.50              Keck/DEIMOS
260.083920    26.667694    45879.96   182.90              Keck/DEIMOS
260.084038    26.373796    76821.47    27.55            MMT/Hectospec
260.084080    26.549166    48678.01    82.81              Keck/DEIMOS
260.084179    26.739099    48767.25    16.28            MMT/Hectospec
260.084200    26.589167    96868.14   114.20              Keck/DEIMOS
260.084208    26.522059    49047.55    36.27            MMT/Hectospec
260.084351    26.551256    48828.34   127.79              Keck/DEIMOS
260.085783    26.652244    49133.77    16.82            MMT/Hectospec
260.086354    26.627251    45788.13    60.70            MMT/Hectospec
260.086640    26.610001   228436.17    87.17              Keck/DEIMOS
260.086754    26.404724    30121.36    22.85            MMT/Hectospec
260.086754    26.746464    48871.85    21.43            MMT/Hectospec
260.086842    26.880501    76963.81    49.77            MMT/Hectospec
260.087860    26.665277    94778.79    46.46              Keck/DEIMOS
260.088042    26.668417    50534.74    30.11            MMT/Hectospec
260.089017    26.408606    53110.04    32.63            MMT/Hectospec
260.089290    26.746111   200532.26   102.80              Keck/DEIMOS
260.089504    26.390650    36724.89    22.98            MMT/Hectospec
260.089587    26.528116    47973.35    28.42            MMT/Hectospec
260.090417    26.444410    53131.09    52.67            MMT/Hectospec
260.091133    26.479212    52668.72    90.40            MMT/Hectospec
260.091992    26.545437    66332.06    29.21            MMT/Hectospec
260.092010    26.505833    47049.61    59.76              Keck/DEIMOS
260.092021    26.613672    48498.25    17.38            MMT/Hectospec
260.092192    26.607319    51544.37    52.78            MMT/Hectospec
260.093021    26.653851    49186.71    38.33            MMT/Hectospec
260.093021    26.591625    60579.30    17.47            MMT/Hectospec
260.093967    26.511917    52796.03    15.94            MMT/Hectospec
260.094420    26.645834   131774.78    53.08              Keck/DEIMOS
260.094596    26.691683   173656.35    58.32            MMT/Hectospec
260.094760    26.498056   121656.07    32.44              Keck/DEIMOS
260.094796    26.826506    46654.27    44.58            MMT/Hectospec
260.095083    26.567314    49337.77    47.97            MMT/Hectospec
260.095090    26.655556    51339.29    51.55              Keck/DEIMOS
260.096313    26.702822    46177.27    21.23            MMT/Hectospec
260.097229    26.458439    48937.55    37.17            MMT/Hectospec
260.097470    26.587223    47985.79   107.25              Keck/DEIMOS
260.097971    26.698900    79566.93    65.03            MMT/Hectospec
260.098342    26.480536    52556.32    41.41            MMT/Hectospec
260.099317    26.698181    50557.14    35.98            MMT/Hectospec
260.099346    26.564125    44160.29    28.87            MMT/Hectospec
260.099658    26.455950    45807.31    90.18            MMT/Hectospec
260.099775    26.616694    47955.09    20.92            MMT/Hectospec
260.100204    26.748778    48278.73    47.77            MMT/Hectospec
260.100460    26.603611    47740.61   116.04              Keck/DEIMOS
260.101380    26.695833    47862.35   188.22              Keck/DEIMOS
260.102450    26.616388   228785.84    19.58              Keck/DEIMOS
260.102463    26.746012    49439.46    34.49            MMT/Hectospec
260.102750    26.749722    77684.62    39.09              Keck/DEIMOS
260.103420    26.540833    69135.16    14.33              Keck/DEIMOS
260.103420    26.522778   128005.69    35.63              Keck/DEIMOS
260.104121    26.642378    64098.67    27.39            MMT/Hectospec
260.104837    26.697853    48575.58    34.74            MMT/Hectospec
260.105867    26.808000    46876.22    37.73            MMT/Hectospec
260.107296    26.868443   129139.60    81.51            MMT/Hectospec
260.107383    26.529316    47767.91    16.97            MMT/Hectospec
260.107413    26.397474    76837.56    19.52            MMT/Hectospec
260.107820    26.426979    48379.81    28.36                     SDSS
260.108430    26.630001    48717.32   109.68              Keck/DEIMOS
260.108430    26.671665    76952.32    41.84              Keck/DEIMOS
260.108890    26.573612    31652.01    61.42              Keck/DEIMOS
260.108929    26.435247    52078.89    35.68            MMT/Hectospec
260.108988    26.813244    47785.58    16.72            MMT/Hectospec
260.109587    26.890127    46619.88    16.29            MMT/Hectospec
260.109617    26.497852    93955.86    32.14            MMT/Hectospec
260.109671    26.424708    46976.69    38.94            MMT/Hectospec
260.109710    26.597223    47902.83   112.59              Keck/DEIMOS
260.109860    26.607779    50205.44   125.40              Keck/DEIMOS
260.110140    26.674166    47651.61    61.67              Keck/DEIMOS
260.110617    26.830467    48402.82    48.44            MMT/Hectospec
260.110870    26.469444    94630.46    34.23              Keck/DEIMOS
260.113333    26.750763    45929.53    23.14            MMT/Hectospec
260.113963    26.760639    50639.45    22.88            MMT/Hectospec
260.113963    26.475676    94293.75    37.66            MMT/Hectospec
260.114537    26.532974    47832.82    20.47            MMT/Hectospec
260.116337    26.657314    47199.48    23.97            MMT/Hectospec
260.116910    26.748890    48777.71    57.71              Keck/DEIMOS
260.118054    26.453546    49462.72    26.56            MMT/Hectospec
260.118400    26.637936    60507.06    40.23            MMT/Hectospec
260.118650    26.739723   163847.54   104.18              Keck/DEIMOS
260.118858    26.671146    47488.48    19.64            MMT/Hectospec
260.118990    26.753611   128046.26    33.09              Keck/DEIMOS
260.119113    26.413019    48540.54    30.44            MMT/Hectospec
260.119287    26.783325    47511.79    18.53            MMT/Hectospec
260.120171    26.692242    47640.73    15.60            MMT/Hectospec
260.120429    26.866484   114111.90    52.78            MMT/Hectospec
260.120975    26.408859    94062.35    31.29            MMT/Hectospec
260.121458    26.429344   159607.96    45.61            MMT/Hectospec
260.121890    26.726389   113864.71   165.36              Keck/DEIMOS
260.121975    26.775652    75258.25    24.05            MMT/Hectospec
260.122175    26.376959    31341.36    41.14            MMT/Hectospec
260.123540    26.725834    48069.25    90.23              Keck/DEIMOS
260.123604    26.622171   130979.04    58.11            MMT/Hectospec
260.124050    26.517944    46790.79    94.09              Keck/DEIMOS
260.125150    26.461445    52038.27    27.55            MMT/Hectospec
260.126696    26.429522    51721.24    37.29            MMT/Hectospec
260.127040    26.720001   179200.03    45.68              Keck/DEIMOS
260.127197    26.723082   230935.01    55.92              Keck/DEIMOS
260.128183    26.684364    83770.60    15.67            MMT/Hectospec
260.128413    26.699900   111625.86    24.99            MMT/Hectospec
260.128442    26.781208    48075.43    51.63            MMT/Hectospec
260.128554    26.691809   111337.09    30.92            MMT/Hectospec
260.128783    26.872786    46494.85    33.47            MMT/Hectospec
260.130587    26.788124    47704.52    15.87            MMT/Hectospec
260.130950    26.502777   160042.64    57.52              Keck/DEIMOS
260.131275    26.872259    46587.97    40.01            MMT/Hectospec
260.131388    26.660811    47804.01    65.30            MMT/Hectospec
260.131388    26.866608    54413.01    24.04            MMT/Hectospec
260.131417    26.912909   160674.42    62.09            MMT/Hectospec
260.131729    26.872917    46572.22    65.65            MMT/Hectospec
260.131846    26.831600    50679.01    27.59            MMT/Hectospec
260.132304    26.698366    47875.91    29.86            MMT/Hectospec
260.132504    26.672306    47559.28    43.06            MMT/Hectospec
260.132617    26.681309    47991.20    15.85            MMT/Hectospec
260.132792    26.746416    47255.53    33.82            MMT/Hectospec
260.132840    26.702057   193548.46    30.38              Keck/DEIMOS
260.133120    26.533888    47681.29    72.14              Keck/DEIMOS
260.133360    26.709446   113925.09    58.76              Keck/DEIMOS
260.134933    26.793941    27626.74    42.50            MMT/Hectospec
260.135021    26.864462    54293.74    29.68            MMT/Hectospec
260.136338    26.396172    47161.50    15.83            MMT/Hectospec
260.136479    26.784294    47755.88    32.75            MMT/Hectospec
260.138425    26.811899    48210.22    16.56            MMT/Hectospec
260.139130    26.602057    48456.67   177.85              Keck/DEIMOS
260.139142    26.690531   119612.88    17.46            MMT/Hectospec
260.139483    26.713522    79863.79    31.05            MMT/Hectospec
260.139590    26.622223   193447.00    63.71              Keck/DEIMOS
260.141546    26.640242    48433.80    34.52            MMT/Hectospec
260.141880    26.541388   179666.34   193.56              Keck/DEIMOS
260.142058    26.493961   130945.09    17.50            MMT/Hectospec
260.142517    26.621444    47072.65    23.07            MMT/Hectospec
260.144200    26.757778   112053.20    62.06              Keck/DEIMOS
260.144292    26.466500    75658.18    34.66            MMT/Hectospec
260.145692    26.588137    63963.39    26.46            MMT/Hectospec
260.145780    26.662500    76960.97    75.40              Keck/DEIMOS
260.146450    26.660555   239788.39    90.24              Keck/DEIMOS
260.147096    26.847658    96727.38    24.25            MMT/Hectospec
260.147150    26.769194    75303.49    17.65            MMT/Hectospec
260.147354    26.431217    46752.71    34.16            MMT/Hectospec
260.147370    26.577501    47792.62   140.25              Keck/DEIMOS
260.147667    26.751833   112305.45    24.21            MMT/Hectospec
260.147983    26.769367    75486.22    17.93            MMT/Hectospec
260.148096    26.427433    51880.34    37.15            MMT/Hectospec
260.148280    26.493055    87794.47   117.81              Keck/DEIMOS
260.148813    26.752251   111600.47    29.91            MMT/Hectospec
260.149383    26.851431    30819.21    38.02            MMT/Hectospec
260.149700    26.745640    86757.82    47.95            MMT/Hectospec
260.150100    26.769947    46277.84    21.77            MMT/Hectospec
260.150471    26.587170   151932.53    21.32            MMT/Hectospec
260.150729    26.798167    86720.88    40.65            MMT/Hectospec
260.151670    26.527222    32688.88    36.28              Keck/DEIMOS
260.152680    26.693054    94230.44    73.05              Keck/DEIMOS
260.152704    26.549000    51897.85    28.51            MMT/Hectospec
260.152920    26.584473    48261.65    60.61              Keck/DEIMOS
260.153817    26.859356    46872.22    55.68            MMT/Hectospec
260.154246    26.676575   120067.70    24.09            MMT/Hectospec
260.154304    26.461895    47132.20    28.21            MMT/Hectospec
260.154570    26.457224    32773.97    31.54              Keck/DEIMOS
260.155050    26.628708    48164.84    32.59            MMT/Hectospec
260.155792    26.627083    46263.83    41.11            MMT/Hectospec
260.156421    26.621828    55810.04    45.26            MMT/Hectospec
260.157879    26.382013    72955.77    18.74            MMT/Hectospec
260.158173    26.594915    86664.06    46.37              Keck/DEIMOS
260.158200    26.591946    46116.91   169.97              Keck/DEIMOS
260.158538    26.482694    53332.37    54.01            MMT/Hectospec
260.159083    26.893352    95991.28    15.55            MMT/Hectospec
260.159596    26.588480    96586.69    19.31            MMT/Hectospec
260.161010    26.548332    31545.93    59.23              Keck/DEIMOS
260.161130    26.630556    47810.20   127.19              Keck/DEIMOS
260.161380    26.713057    88512.35    50.14              Keck/DEIMOS
260.161400    26.491989    31926.09    63.07            MMT/Hectospec
260.162829    26.563772    96533.24    63.95            MMT/Hectospec
260.162888    26.674656    76792.01    54.28            MMT/Hectospec
260.163000    26.751778    48665.18    44.11            MMT/Hectospec
260.163458    26.600556   164756.45    43.91            MMT/Hectospec
260.163640    26.745001    80670.04    84.32              Keck/DEIMOS
260.164090    26.590000   205250.90   105.59              Keck/DEIMOS
260.164404    26.703817    47444.50    41.72            MMT/Hectospec
260.164430    26.498056    87499.79    50.56              Keck/DEIMOS
260.165062    26.815313    80673.97    55.23            MMT/Hectospec
260.165121    26.698452   111728.88    51.90            MMT/Hectospec
260.165500    26.690277    60536.25    32.48              Keck/DEIMOS
260.165833    26.650925    48729.60    51.90            MMT/Hectospec
260.165950    26.646667   128492.39    95.75              Keck/DEIMOS
260.166260    26.656944    46895.81   127.75              Keck/DEIMOS
260.166320    26.666111    47587.81   114.84              Keck/DEIMOS
260.166579    26.542316    31483.27    28.69            MMT/Hectospec
260.166721    26.810206    48446.86    38.52            MMT/Hectospec
260.166979    26.499353    49524.71    74.10            MMT/Hectospec
260.167292    26.777466    55383.25    29.41            MMT/Hectospec
260.167390    26.737223   108585.29   100.77              Keck/DEIMOS
260.167608    26.697889    48153.15    57.93            MMT/Hectospec
260.168467    26.482556    46435.97    60.66            MMT/Hectospec
260.168640    26.581112   228244.73    18.19              Keck/DEIMOS
260.170554    26.470081    46831.32    28.39            MMT/Hectospec
260.170554    26.438116    47959.41    34.05            MMT/Hectospec
260.170590    26.703335    49084.08   171.10              Keck/DEIMOS
260.170650    26.653334    47202.75   114.83              Keck/DEIMOS
260.172820    26.514444    87286.47    66.15              Keck/DEIMOS
260.173417    26.751694    48223.65    27.94            MMT/Hectospec
260.173475    26.454792    47518.41    34.02            MMT/Hectospec
260.173875    26.629559    47987.67    26.16            MMT/Hectospec
260.174562    26.518137    55964.84    44.73            MMT/Hectospec
260.174733    26.422478    86967.61    34.59            MMT/Hectospec
260.175960    26.524721    77249.13    34.86              Keck/DEIMOS
260.176820    26.680000    77377.51    47.96              Keck/DEIMOS
260.177120    26.733557   120096.18    28.83              Keck/DEIMOS
260.177670    26.521389   128143.44    33.75              Keck/DEIMOS
260.177937    26.896917    54972.54    32.21            MMT/Hectospec
260.178070    26.532778    56062.05    98.47              Keck/DEIMOS
260.178070    26.517555   146142.29    41.86              Keck/DEIMOS
260.178108    26.719694    24838.89    35.70            MMT/Hectospec
260.178279    26.684833   113761.51    17.05            MMT/Hectospec
260.178308    26.667261    76803.76    23.55            MMT/Hectospec
260.178596    26.546328     4810.82    38.50            MMT/Hectospec
260.179279    26.532461    87753.08    33.29            MMT/Hectospec
260.179767    26.851334   108001.44    24.70            MMT/Hectospec
260.180110    26.684500   193281.68    69.86              Keck/DEIMOS
260.180240    26.651054    97133.73    28.26              Keck/DEIMOS
260.180850    26.644167    31004.39    63.10              Keck/DEIMOS
260.180970    26.709446   130869.31    43.36              Keck/DEIMOS
260.181571    26.584274    47390.32    15.70            MMT/Hectospec
260.182542    26.506470    69149.90    75.96            MMT/Hectospec
260.183000    26.640889    32151.21    20.56            MMT/Hectospec
260.183117    26.745167   111698.29    54.04            MMT/Hectospec
260.183400    26.431673    97120.25    38.69            MMT/Hectospec
260.184204    26.655786    97045.02    18.71            MMT/Hectospec
260.184510    26.528889   168288.01    35.95              Keck/DEIMOS
260.185604    26.440987    53244.57    23.01            MMT/Hectospec
260.186521    26.703236   111644.87    41.44            MMT/Hectospec
260.187779    26.482922    56357.70    59.69            MMT/Hectospec
260.188038    26.649917    53115.47    16.93            MMT/Hectospec
260.188408    26.629898    46327.03    22.90            MMT/Hectospec
260.192100    26.827679    48058.22    15.89            MMT/Hectospec
260.192129    26.826298    48725.35    22.68            MMT/Hectospec
260.192329    26.485214    82345.29    26.12            MMT/Hectospec
260.192958    26.395567    53064.10    16.00            MMT/Hectospec
260.193213    26.720663    48510.34    30.22            MMT/Hectospec
260.194217    26.373667    52769.97    63.60            MMT/Hectospec
260.197879    26.543694    52526.93    22.86            MMT/Hectospec
260.198030    26.572224    47856.42    66.01              Keck/DEIMOS
260.198450    26.834400    49008.06    74.33            MMT/Hectospec
260.198880    26.724167   112013.58    89.42              Keck/DEIMOS
260.199308    26.531306    46359.76    15.90            MMT/Hectospec
260.199740    26.538610    76489.16    26.54              Keck/DEIMOS
260.199996    26.851364    76888.35    44.95            MMT/Hectospec
260.201225    26.739139    46342.33    41.17            MMT/Hectospec
260.201425    26.442162    53071.60    54.58            MMT/Hectospec
260.201483    26.494131    86881.77    24.00            MMT/Hectospec
260.201542    26.592022    21603.33    16.05            MMT/Hectospec
260.201942    26.727818   111905.15    54.76            MMT/Hectospec
260.202600    26.824303    48292.78    16.50            MMT/Hectospec
260.202800    26.509417    56096.39    15.70            MMT/Hectospec
260.203371    26.711872    87696.94    32.97            MMT/Hectospec
260.206117    26.631588    47644.94    38.88            MMT/Hectospec
260.207000    26.535528    52532.79    35.74              Keck/DEIMOS
260.208608    26.592987    47775.16   101.74            MMT/Hectospec
260.209008    26.481001   155330.18    38.67            MMT/Hectospec
260.210379    26.508264    56334.87    44.35            MMT/Hectospec
260.210379    26.540775   131719.38    16.52            MMT/Hectospec
260.210408    26.695393    52569.32    29.53            MMT/Hectospec
260.210754    26.873964    47740.17    36.08            MMT/Hectospec
260.210867    26.580893   119781.26    61.72            MMT/Hectospec
260.212042    26.543711    46597.60    55.93            MMT/Hectospec
260.213700    26.615366    53444.09    33.09            MMT/Hectospec
260.214729    26.463095    86927.06    34.28            MMT/Hectospec
260.216104    26.674358    47303.25    22.58            MMT/Hectospec
260.218250    26.467100    81057.31    54.00            MMT/Hectospec
260.218563    26.613250    53554.84    30.66            MMT/Hectospec
260.219337    26.630474    31024.61    53.23            MMT/Hectospec
260.219792    26.564497    51269.62    46.82            MMT/Hectospec
260.221196    26.668444    81222.44    33.72            MMT/Hectospec
260.221454    26.857079    75185.07    55.15            MMT/Hectospec
260.223771    26.395079   116956.61    34.64            MMT/Hectospec
260.224483    26.461870    53387.15    56.31            MMT/Hectospec
260.224888    26.484163    72826.27    17.95            MMT/Hectospec
260.225917    26.574980    49378.74    65.11            MMT/Hectospec
260.226575    26.542395    31720.06    57.70            MMT/Hectospec
260.228004    26.768492    47944.15    30.17            MMT/Hectospec
260.228063    26.699667    79855.49    45.91            MMT/Hectospec
260.228633    26.590982    31379.63    45.33            MMT/Hectospec
260.229033    26.642420    31360.71    35.74            MMT/Hectospec
260.230321    26.660402    47048.54    23.40            MMT/Hectospec
260.231067    26.507479    53146.82    15.88            MMT/Hectospec
260.232154    26.480570    52976.26    29.60            MMT/Hectospec
260.232183    26.444355    70743.19    85.43            MMT/Hectospec
260.233212    26.524050    55926.71    56.42            MMT/Hectospec
260.233871    26.653391    47083.36    59.63            MMT/Hectospec
260.234442    26.507616    53021.79    48.87            MMT/Hectospec
260.234500    26.448889    51837.47    44.00              Keck/DEIMOS
260.234583    26.743942    48878.98    62.50            MMT/Hectospec
260.236100    26.611475    53570.86    56.44            MMT/Hectospec
260.237217    26.472536    93820.37    30.88            MMT/Hectospec
260.237846    26.514238    55949.86    44.37            MMT/Hectospec
260.239192    26.505770    56257.32    47.69            MMT/Hectospec
260.240992    26.579861    51764.56    31.90            MMT/Hectospec
260.241567    26.489616    53054.00    39.70            MMT/Hectospec
260.241796    26.688222    48180.27    60.03            MMT/Hectospec
260.242050    26.495062    53154.26    20.78            MMT/Hectospec
260.242050    26.418326    96990.63    35.39            MMT/Hectospec
260.242138    26.820097   108424.54    55.84            MMT/Hectospec
260.242225    26.760456    47823.98    17.80            MMT/Hectospec
260.244912    26.816366   107759.66    47.21            MMT/Hectospec
260.245629    26.563806    97100.29    32.73            MMT/Hectospec
260.246117    26.506300    53259.05    23.86            MMT/Hectospec
260.246250    26.400833    50696.55    63.30              Keck/DEIMOS
260.248833    26.790194    61338.73    26.44            MMT/Hectospec
260.249492    26.669298    58624.08    57.19            MMT/Hectospec
260.250033    26.419075    63765.44    53.04            MMT/Hectospec
260.250321    26.658167   113591.73    73.39            MMT/Hectospec
260.251292    26.558077    50612.07    23.60            MMT/Hectospec
260.251867    26.609839    31352.63    47.77            MMT/Hectospec
260.254154    26.848900    48524.06    31.57            MMT/Hectospec
260.254842    26.693325    80923.25    53.37            MMT/Hectospec
260.255442    26.669552    50407.25    37.20            MMT/Hectospec
260.257071    26.426716    53028.77    43.98            MMT/Hectospec
260.258129    26.410473    51732.40    18.68            MMT/Hectospec
260.259333    26.804459    61122.85    32.89            MMT/Hectospec
260.259563    26.825598   107929.93    26.49            MMT/Hectospec
260.260904    26.611380    69039.20    43.72            MMT/Hectospec
260.261679    26.697580    48936.57    46.33            MMT/Hectospec
260.261908    26.505878    53245.73    43.32            MMT/Hectospec
260.262021    26.751316    69170.05    24.21            MMT/Hectospec
260.262250    26.474808    51482.59    21.34            MMT/Hectospec
260.262738    26.721506    79855.28    40.62            MMT/Hectospec
260.264513    26.554337    50603.14    28.21            MMT/Hectospec
260.267946    26.737612    79863.00    61.27            MMT/Hectospec
260.268458    26.752131    80028.70    33.49            MMT/Hectospec
260.268888    26.442358    50897.59    46.81            MMT/Hectospec
260.269401    26.664375    48344.74    37.21                     SDSS
260.270750    26.506611    60150.14    48.25            MMT/Hectospec
260.271121    26.734036    61243.91    51.78            MMT/Hectospec
260.271862    26.780899    47672.12    58.51            MMT/Hectospec
260.274925    26.520159    98133.66    67.11            MMT/Hectospec
260.278471    26.525761    76539.79    52.88            MMT/Hectospec
260.278988    26.653364    76715.18    44.58            MMT/Hectospec
260.280646    26.510542    53198.03    31.52            MMT/Hectospec
260.280792    26.668985    48812.57    20.60            MMT/Hectospec
260.281850    26.737627    69219.63    44.29            MMT/Hectospec
260.282108    26.564526    48547.89    36.83            MMT/Hectospec
260.282762    26.647186    32101.57    30.14            MMT/Hectospec
260.282850    26.493597    53398.41    87.62            MMT/Hectospec
260.286025    26.457670    49237.72    47.32            MMT/Hectospec
260.286025    26.682966    52604.40    22.47            MMT/Hectospec
260.287942    26.697575    76892.13    44.98            MMT/Hectospec
260.289517    26.781340   155437.35    61.14            MMT/Hectospec
260.289575    26.458622    14565.27    70.83            MMT/Hectospec
260.289746    26.594284    48428.49    56.11            MMT/Hectospec
260.290175    26.583151    50833.06    36.24            MMT/Hectospec
260.290287    26.580227    50875.39    41.21            MMT/Hectospec
260.290604    26.581814    51008.00    49.76            MMT/Hectospec
260.291231    26.581930    50866.89    38.03                     SDSS
260.293008    26.572062    50853.86    37.59            MMT/Hectospec
260.293692    26.600750    50503.60    71.69            MMT/Hectospec
260.297700    26.814464   111894.45    90.98            MMT/Hectospec
260.297983    26.719595    48371.69    46.12            MMT/Hectospec
260.297983    26.517876    51086.43    45.45            MMT/Hectospec
260.300046    26.753828    48299.26    55.30            MMT/Hectospec
260.300158    26.676615    53083.71    57.86            MMT/Hectospec
260.302592    26.727024   120311.09    42.93            MMT/Hectospec
260.306137    26.544247    51187.32    29.34            MMT/Hectospec
260.307800    26.758400    48762.21    28.87            MMT/Hectospec
260.310604    26.695423    79704.40    35.97            MMT/Hectospec
260.313863    26.551993    76335.11    90.08            MMT/Hectospec
260.315608    26.471491    76452.56    35.10            MMT/Hectospec
260.317154    26.584128    83534.02    37.29            MMT/Hectospec
260.317525    26.479866    32056.28    29.41            MMT/Hectospec
260.319529    26.624142    50180.78    29.18            MMT/Hectospec
260.322392    26.706249    50142.84    45.09            MMT/Hectospec
260.324821    26.606863    48779.54    72.55            MMT/Hectospec
260.324908    26.691479    50240.61    44.40            MMT/Hectospec
260.324963    26.624136    46582.49    29.91            MMT/Hectospec
260.326679    26.485123    30226.53    34.46            MMT/Hectospec
260.326937    26.745317    48872.87    46.84            MMT/Hectospec
260.329400    26.495361    86375.44    51.35            MMT/Hectospec
260.331287    26.576591    51933.58    62.33            MMT/Hectospec
260.332058    26.684477    52758.24    37.82            MMT/Hectospec
260.332088    26.678301    53393.67    62.33            MMT/Hectospec
260.332233    26.506716    31749.06    59.93            MMT/Hectospec
260.332404    26.692959    52566.54    58.00            MMT/Hectospec
260.332546    26.635057    50011.01    38.75            MMT/Hectospec
260.333204    26.554806    51989.20    35.99            MMT/Hectospec
260.333575    26.616383    50072.14    46.93            MMT/Hectospec
260.335121    26.620533    50230.67    67.37            MMT/Hectospec
260.335150    26.696247    49973.78    20.29            MMT/Hectospec
260.335179    26.616947    49981.26    34.22            MMT/Hectospec
260.335379    26.616222    46749.75    34.22            MMT/Hectospec
260.335521    26.645708    50134.62    28.05            MMT/Hectospec
260.336008    26.653734    77108.28    72.89            MMT/Hectospec
260.336237    26.644211   120230.33    34.54            MMT/Hectospec
260.336525    26.516081   131672.13    71.72            MMT/Hectospec
260.336667    26.527056    75880.11    42.42            MMT/Hectospec
260.336725    26.536478    76734.08    31.90            MMT/Hectospec
260.337793    26.523028    76569.60    37.18                     SDSS
260.338442    26.515789    75482.69    74.85            MMT/Hectospec
260.339125    26.602959    96912.96    23.86            MMT/Hectospec
260.341988    26.511400    52907.90    18.79            MMT/Hectospec
260.344104    26.641102    50029.51    29.90            MMT/Hectospec
260.344333    26.525791    27229.95    16.71            MMT/Hectospec
260.345250    26.591036    50061.01    68.39            MMT/Hectospec
260.346108    26.661192    53032.53    62.27            MMT/Hectospec
260.347967    26.614670    46701.95    56.92            MMT/Hectospec
260.348596    26.743713    48593.96    33.75            MMT/Hectospec
260.348767    26.538712    75783.15    45.85            MMT/Hectospec
260.350054    26.539814    76096.00    35.98            MMT/Hectospec
260.350712    26.739050    48139.38    26.41            MMT/Hectospec
260.353604    26.621942    53338.55    43.65            MMT/Hectospec
260.353887    26.600061    68249.90    41.92            MMT/Hectospec
260.355579    26.704967    79054.68    53.11            MMT/Hectospec
260.357350    26.555916    51768.28    24.71            MMT/Hectospec
260.357696    26.636084    49998.24    30.71            MMT/Hectospec
260.359383    26.554203    51308.42    43.18            MMT/Hectospec
260.363129    26.648920    49000.43    30.07            MMT/Hectospec
260.370454    26.647642   111793.77    58.84            MMT/Hectospec

